Thurston's sphere packing on 3-dimensional manifolds, II

In this paper, we study the rigidity of Thurston's hyperbolic sphere packings on 3-dimensional manifolds. We prove that Thurston's hyperbolic sphere packing is locally determined by combinatorial scalar curvature. We further prove the infinitesimal rigidity that Thurston's hyperbolic sphere packing can not be deformed while keeping the combinatorial Ricci curvature fixed. The main tools include a characterization of the admissible space of Thurston's hyperbolic sphere packings, a variational formula for the dihedral angles of a tetrahedron and an identity for the variations of dihedral angles in a tetrahedron generated by Thurston's hyperbolic sphere packings.

==> anc/Q_coefficients.csv <==
y1,y2,y3,y4,z,coefficient
8,3,1,0,8,2
8,3,1,0,7,10
8,3,1,0,6,20
8,3,1,0,5,20
8,3,1,0,4,10
8,3,1,0,3,2
8,3,0,1,8,2
8,3,0,1,7,10
8,3,0,1,6,20
8,3,0,1,5,20
8,3,0,1,4,10
8,3,0,1,3,2
8,3,0,0,8,4
8,3,0,0,7,20
8,3,0,0,6,40
8,3,0,0,5,40
8,3,0,0,4,20
8,3,0,0,3,4
8,2,2,0,8,4
8,2,2,0,7,20
8,2,2,0,6,40
8,2,2,0,5,40
8,2,2,0,4,20
8,2,2,0,3,4
8,2,1,1,8,8
8,2,1,1,7,40
8,2,1,1,6,84
8,2,1,1,5,96
8,2,1,1,4,64
8,2,1,1,3,24
8,2,1,1,2,4
8,2,1,0,8,22
8,2,1,0,7,110
8,2,1,0,6,224
8,2,1,0,5,236
8,2,1,0,4,134
8,2,1,0,3,38
8,2,1,0,2,4
8,2,0,2,8,4
8,2,0,2,7,20
8,2,0,2,6,40
8,2,0,2,5,40
8,2,0,2,4,20
8,2,0,2,3,4
8,2,0,1,8,22
8,2,0,1,7,110
8,2,0,1,6,224
8,2,0,1,5,236
8,2,0,1,4,134
8,2,0,1,3,38
8,2,0,1,2,4
8,2,0,0,8,28
8,2,0,0,7,140
8,2,0,0,6,284
8,2,0,0,5,296
8,2,0,0,4,164
8,2,0,0,3,44
8,2,0,0,2,4
8,1,3,0,8,2
8,1,3,0,7,10
8,1,3,0,6,20
8,1,3,0,5,20
8,1,3,0,4,10
8,1,3,0,3,2
8,1,2,1,8,8
8,1,2,1,7,40
8,1,2,1,6,84
8,1,2,1,5,96
8,1,2,1,4,64
8,1,2,1,3,24
8,1,2,1,2,4
8,1,2,0,8,22
8,1,2,0,7,110
8,1,2,0,6,224
8,1,2,0,5,236
8,1,2,0,4,134
8,1,2,0,3,38
8,1,2,0,2,4
8,1,1,2,8,8
8,1,1,2,7,40
8,1,1,2,6,84
8,1,1,2,5,96
8,1,1,2,4,64
8,1,1,2,3,24
8,1,1,2,2,4
8,1,1,1,8,48
8,1,1,1,7,240
8,1,1,1,6,504
8,1,1,1,5,576
8,1,1,1,4,384
8,1,1,1,3,144
8,1,1,1,2,24
8,1,1,0,8,68
8,1,1,0,7,340
8,1,1,0,6,700
8,1,1,0,5,760
8,1,1,0,4,460
8,1,1,0,3,148
8,1,1,0,2,20
8,1,0,3,8,2
8,1,0,3,7,10
8,1,0,3,6,20
8,1,0,3,5,20
8,1,0,3,4,10
8,1,0,3,3,2
8,1,0,2,8,22
8,1,0,2,7,110
8,1,0,2,6,224
8,1,0,2,5,236
8,1,0,2,4,134
8,1,0,2,3,38
8,1,0,2,2,4
8,1,0,1,8,68
8,1,0,1,7,340
8,1,0,1,6,700
8,1,0,1,5,760
8,1,0,1,4,460
8,1,0,1,3,148
8,1,0,1,2,20
8,1,0,0,8,64
8,1,0,0,7,320
8,1,0,0,6,656
8,1,0,0,5,704
8,1,0,0,4,416
8,1,0,0,3,128
8,1,0,0,2,16
8,0,3,1,8,2
8,0,3,1,7,10
8,0,3,1,6,20
8,0,3,1,5,20
8,0,3,1,4,10
8,0,3,1,3,2
8,0,3,0,8,4
8,0,3,0,7,20
8,0,3,0,6,40
8,0,3,0,5,40
8,0,3,0,4,20
8,0,3,0,3,4
8,0,2,2,8,4
8,0,2,2,7,20
8,0,2,2,6,40
8,0,2,2,5,40
8,0,2,2,4,20
8,0,2,2,3,4
8,0,2,1,8,22
8,0,2,1,7,110
8,0,2,1,6,224
8,0,2,1,5,236
8,0,2,1,4,134
8,0,2,1,3,38
8,0,2,1,2,4
8,0,2,0,8,28
8,0,2,0,7,140
8,0,2,0,6,284
8,0,2,0,5,296
8,0,2,0,4,164
8,0,2,0,3,44
8,0,2,0,2,4
8,0,1,3,8,2
8,0,1,3,7,10
8,0,1,3,6,20
8,0,1,3,5,20
8,0,1,3,4,10
8,0,1,3,3,2
8,0,1,2,8,22
8,0,1,2,7,110
8,0,1,2,6,224
8,0,1,2,5,236
8,0,1,2,4,134
8,0,1,2,3,38
8,0,1,2,2,4
8,0,1,1,8,68
8,0,1,1,7,340
8,0,1,1,6,700
8,0,1,1,5,760
8,0,1,1,4,460
8,0,1,1,3,148
8,0,1,1,2,20
8,0,1,0,8,64
8,0,1,0,7,320
8,0,1,0,6,656
8,0,1,0,5,704
8,0,1,0,4,416
8,0,1,0,3,128
8,0,1,0,2,16
8,0,0,3,8,4
8,0,0,3,7,20
8,0,0,3,6,40
8,0,0,3,5,40
8,0,0,3,4,20
8,0,0,3,3,4
8,0,0,2,8,28
8,0,0,2,7,140
8,0,0,2,6,284
8,0,0,2,5,296
8,0,0,2,4,164
8,0,0,2,3,44
8,0,0,2,2,4
8,0,0,1,8,64
8,0,0,1,7,320
8,0,0,1,6,656
8,0,0,1,5,704
8,0,0,1,4,416
8,0,0,1,3,128
8,0,0,1,2,16
8,0,0,0,8,48
8,0,0,0,7,240
8,0,0,0,6,492
8,0,0,0,5,528
8,0,0,0,4,312
8,0,0,0,3,96
8,0,0,0,2,12
7,4,1,0,9,4
7,4,1,0,8,26
7,4,1,0,7,70
7,4,1,0,6,100
7,4,1,0,5,80
7,4,1,0,4,34
7,4,1,0,3,6
7,4,0,1,9,4
7,4,0,1,8,26
7,4,0,1,7,70
7,4,0,1,6,100
7,4,0,1,5,80
7,4,0,1,4,34
7,4,0,1,3,6
7,4,0,0,9,8
7,4,0,0,8,52
7,4,0,0,7,140
7,4,0,0,6,200
7,4,0,0,5,160
7,4,0,0,4,68
7,4,0,0,3,12
7,3,2,0,9,16
7,3,2,0,8,94
7,3,2,0,7,226
7,3,2,0,6,288
7,3,2,0,5,212
7,3,2,0,4,94
7,3,2,0,3,26
7,3,2,0,2,4
7,3,1,1,9,32
7,3,1,1,8,184
7,3,1,1,7,440
7,3,1,1,6,576
7,3,1,1,5,464
7,3,1,1,4,248
7,3,1,1,3,88
7,3,1,1,2,16
7,3,1,0,9,80
7,3,1,0,8,492
7,3,1,0,7,1252
7,3,1,0,6,1712
7,3,1,0,5,1368
7,3,1,0,4,652
7,3,1,0,3,180
7,3,1,0,2,24
7,3,0,2,9,16
7,3,0,2,8,94
7,3,0,2,7,226
7,3,0,2,6,288
7,3,0,2,5,212
7,3,0,2,4,94
7,3,0,2,3,26
7,3,0,2,2,4
7,3,0,1,9,80
7,3,0,1,8,492
7,3,0,1,7,1252
7,3,0,1,6,1712
7,3,0,1,5,1368
7,3,0,1,4,652
7,3,0,1,3,180
7,3,0,1,2,24
7,3,0,0,9,96
7,3,0,0,8,608
7,3,0,0,7,1596
7,3,0,0,6,2248
7,3,0,0,5,1832
7,3,0,0,4,864
7,3,0,0,3,220
7,3,0,0,2,24
7,2,3,0,9,16
7,2,3,0,8,94
7,2,3,0,7,226
7,2,3,0,6,288
7,2,3,0,5,212
7,2,3,0,4,94
7,2,3,0,3,26
7,2,3,0,2,4
7,2,2,1,9,56
7,2,2,1,8,312
7,2,2,1,7,728
7,2,2,1,6,944
7,2,2,1,5,768
7,2,2,1,4,424
7,2,2,1,3,168
7,2,2,1,2,48
7,2,2,1,1,8
7,2,2,0,9,152
7,2,2,0,8,908
7,2,2,0,7,2244
7,2,2,0,6,2992
7,2,2,0,5,2360
7,2,2,0,4,1148
7,2,2,0,3,356
7,2,2,0,2,72
7,2,2,0,1,8
7,2,1,2,9,56
7,2,1,2,8,312
7,2,1,2,7,728
7,2,1,2,6,944
7,2,1,2,5,768
7,2,1,2,4,424
7,2,1,2,3,168
7,2,1,2,2,48
7,2,1,2,1,8
7,2,1,1,9,320
7,2,1,1,8,1864
7,2,1,1,7,4552
7,2,1,1,6,6176
7,2,1,1,5,5232
7,2,1,1,4,2952
7,2,1,1,3,1128
7,2,1,1,2,272
7,2,1,1,1,32
7,2,1,0,9,432
7,2,1,0,8,2656
7,2,1,0,7,6798
7,2,1,0,6,9480
7,2,1,0,5,7920
7,2,1,0,4,4116
7,2,1,0,3,1338
7,2,1,0,2,260
7,2,1,0,1,24
7,2,0,3,9,16
7,2,0,3,8,94
7,2,0,3,7,226
7,2,0,3,6,288
7,2,0,3,5,212
7,2,0,3,4,94
7,2,0,3,3,26
7,2,0,3,2,4
7,2,0,2,9,152
7,2,0,2,8,908
7,2,0,2,7,2244
7,2,0,2,6,2992
7,2,0,2,5,2360
7,2,0,2,4,1148
7,2,0,2,3,356
7,2,0,2,2,72
7,2,0,2,1,8
7,2,0,1,9,432
7,2,0,1,8,2656
7,2,0,1,7,6798
7,2,0,1,6,9480
7,2,0,1,5,7920
7,2,0,1,4,4116
7,2,0,1,3,1338
7,2,0,1,2,260
7,2,0,1,1,24
7,2,0,0,9,384
7,2,0,0,8,2432
7,2,0,0,7,6416
7,2,0,0,6,9192
7,2,0,0,5,7800
7,2,0,0,4,4008
7,2,0,0,3,1224
7,2,0,0,2,208
7,2,0,0,1,16
7,1,4,0,9,4
7,1,4,0,8,26
7,1,4,0,7,70
7,1,4,0,6,100
7,1,4,0,5,80
7,1,4,0,4,34
7,1,4,0,3,6
7,1,3,1,9,32
7,1,3,1,8,184
7,1,3,1,7,440
7,1,3,1,6,576
7,1,3,1,5,464
7,1,3,1,4,248
7,1,3,1,3,88
7,1,3,1,2,16
7,1,3,0,9,80
7,1,3,0,8,492
7,1,3,0,7,1252
7,1,3,0,6,1712
7,1,3,0,5,1368
7,1,3,0,4,652
7,1,3,0,3,180
7,1,3,0,2,24
7,1,2,2,9,56
7,1,2,2,8,312
7,1,2,2,7,728
7,1,2,2,6,944
7,1,2,2,5,768
7,1,2,2,4,424
7,1,2,2,3,168
7,1,2,2,2,48
7,1,2,2,1,8
7,1,2,1,9,320
7,1,2,1,8,1864
7,1,2,1,7,4552
7,1,2,1,6,6176
7,1,2,1,5,5232
7,1,2,1,4,2952
7,1,2,1,3,1128
7,1,2,1,2,272
7,1,2,1,1,32
7,1,2,0,9,432
7,1,2,0,8,2656
7,1,2,0,7,6798
7,1,2,0,6,9480
7,1,2,0,5,7920
7,1,2,0,4,4116
7,1,2,0,3,1338
7,1,2,0,2,260
7,1,2,0,1,24
7,1,1,3,9,32
7,1,1,3,8,184
7,1,1,3,7,440
7,1,1,3,6,576
7,1,1,3,5,464
7,1,1,3,4,248
7,1,1,3,3,88
7,1,1,3,2,16
7,1,1,2,9,320
7,1,1,2,8,1864
7,1,1,2,7,4552
7,1,1,2,6,6176
7,1,1,2,5,5232
7,1,1,2,4,2952
7,1,1,2,3,1128
7,1,1,2,2,272
7,1,1,2,1,32
7,1,1,1,9,960
7,1,1,1,8,5760
7,1,1,1,7,14520
7,1,1,1,6,20400
7,1,1,1,5,17904
7,1,1,1,4,10368
7,1,1,1,3,3960
7,1,1,1,2,912
7,1,1,1,1,96
7,1,1,0,9,896
7,1,1,0,8,5600
7,1,1,0,7,14640
7,1,1,0,6,21040
7,1,1,0,5,18352
7,1,1,0,4,10096
7,1,1,0,3,3488
7,1,1,0,2,704
7,1,1,0,1,64
7,1,0,4,9,4
7,1,0,4,8,26
7,1,0,4,7,70
7,1,0,4,6,100
7,1,0,4,5,80
7,1,0,4,4,34
7,1,0,4,3,6
7,1,0,3,9,80
7,1,0,3,8,492
7,1,0,3,7,1252
7,1,0,3,6,1712
7,1,0,3,5,1368
7,1,0,3,4,652
7,1,0,3,3,180
7,1,0,3,2,24
7,1,0,2,9,432
7,1,0,2,8,2656
7,1,0,2,7,6798
7,1,0,2,6,9480
7,1,0,2,5,7920
7,1,0,2,4,4116
7,1,0,2,3,1338
7,1,0,2,2,260
7,1,0,2,1,24
7,1,0,1,9,896
7,1,0,1,8,5600
7,1,0,1,7,14640
7,1,0,1,6,21040
7,1,0,1,5,18352
7,1,0,1,4,10096
7,1,0,1,3,3488
7,1,0,1,2,704
7,1,0,1,1,64
7,1,0,0,9,640
7,1,0,0,8,4096
7,1,0,0,7,10976
7,1,0,0,6,16128
7,1,0,0,5,14256
7,1,0,0,4,7800
7,1,0,0,3,2600
7,1,0,0,2,488
7,1,0,0,1,40
7,0,4,1,9,4
7,0,4,1,8,26
7,0,4,1,7,70
7,0,4,1,6,100
7,0,4,1,5,80
7,0,4,1,4,34
7,0,4,1,3,6
7,0,4,0,9,8
7,0,4,0,8,52
7,0,4,0,7,140
7,0,4,0,6,200
7,0,4,0,5,160
7,0,4,0,4,68
7,0,4,0,3,12
7,0,3,2,9,16
7,0,3,2,8,94
7,0,3,2,7,226
7,0,3,2,6,288
7,0,3,2,5,212
7,0,3,2,4,94
7,0,3,2,3,26
7,0,3,2,2,4
7,0,3,1,9,80
7,0,3,1,8,492
7,0,3,1,7,1252
7,0,3,1,6,1712
7,0,3,1,5,1368
7,0,3,1,4,652
7,0,3,1,3,180
7,0,3,1,2,24
7,0,3,0,9,96
7,0,3,0,8,608
7,0,3,0,7,1596
7,0,3,0,6,2248
7,0,3,0,5,1832
7,0,3,0,4,864
7,0,3,0,3,220
7,0,3,0,2,24
7,0,2,3,9,16
7,0,2,3,8,94
7,0,2,3,7,226
7,0,2,3,6,288
7,0,2,3,5,212
7,0,2,3,4,94
7,0,2,3,3,26
7,0,2,3,2,4
7,0,2,2,9,152
7,0,2,2,8,908
7,0,2,2,7,2244
7,0,2,2,6,2992
7,0,2,2,5,2360
7,0,2,2,4,1148
7,0,2,2,3,356
7,0,2,2,2,72
7,0,2,2,1,8
7,0,2,1,9,432
7,0,2,1,8,2656
7,0,2,1,7,6798
7,0,2,1,6,9480
7,0,2,1,5,7920
7,0,2,1,4,4116
7,0,2,1,3,1338
7,0,2,1,2,260
7,0,2,1,1,24
7,0,2,0,9,384
7,0,2,0,8,2432
7,0,2,0,7,6416
7,0,2,0,6,9192
7,0,2,0,5,7800
7,0,2,0,4,4008
7,0,2,0,3,1224
7,0,2,0,2,208
7,0,2,0,1,16
7,0,1,4,9,4
7,0,1,4,8,26
7,0,1,4,7,70
7,0,1,4,6,100
7,0,1,4,5,80
7,0,1,4,4,34
7,0,1,4,3,6
7,0,1,3,9,80
7,0,1,3,8,492
7,0,1,3,7,1252
7,0,1,3,6,1712
7,0,1,3,5,1368
7,0,1,3,4,652
7,0,1,3,3,180
7,0,1,3,2,24
7,0,1,2,9,432
7,0,1,2,8,2656
7,0,1,2,7,6798
7,0,1,2,6,9480
7,0,1,2,5,7920
7,0,1,2,4,4116
7,0,1,2,3,1338
7,0,1,2,2,260
7,0,1,2,1,24
7,0,1,1,9,896
7,0,1,1,8,5600
7,0,1,1,7,14640
7,0,1,1,6,21040
7,0,1,1,5,18352
7,0,1,1,4,10096
7,0,1,1,3,3488
7,0,1,1,2,704
7,0,1,1,1,64
7,0,1,0,9,640
7,0,1,0,8,4096
7,0,1,0,7,10976
7,0,1,0,6,16128
7,0,1,0,5,14256
7,0,1,0,4,7800
7,0,1,0,3,2600
7,0,1,0,2,488
7,0,1,0,1,40
7,0,0,4,9,8
7,0,0,4,8,52
7,0,0,4,7,140
7,0,0,4,6,200
7,0,0,4,5,160
7,0,0,4,4,68
7,0,0,4,3,12
7,0,0,3,9,96
7,0,0,3,8,608
7,0,0,3,7,1596
7,0,0,3,6,2248
7,0,0,3,5,1832
7,0,0,3,4,864
7,0,0,3,3,220
7,0,0,3,2,24
7,0,0,2,9,384
7,0,0,2,8,2432
7,0,0,2,7,6416
7,0,0,2,6,9192
7,0,0,2,5,7800
7,0,0,2,4,4008
7,0,0,2,3,1224
7,0,0,2,2,208
7,0,0,2,1,16
7,0,0,1,9,640
7,0,0,1,8,4096
7,0,0,1,7,10976
7,0,0,1,6,16128
7,0,0,1,5,14256
7,0,0,1,4,7800
7,0,0,1,3,2600
7,0,0,1,2,488
7,0,0,1,1,40
7,0,0,0,9,384
7,0,0,0,8,2496
7,0,0,0,7,6816
7,0,0,0,6,10224
7,0,0,0,5,9216
7,0,0,0,4,5112
7,0,0,0,3,1704
7,0,0,0,2,312
7,0,0,0,1,24
6,5,1,0,9,12
6,5,1,0,8,68
6,5,1,0,7,160
6,5,1,0,6,200
6,5,1,0,5,140
6,5,1,0,4,52
6,5,1,0,3,8
6,5,0,1,9,12
6,5,0,1,8,68
6,5,0,1,7,160
6,5,0,1,6,200
6,5,0,1,5,140
6,5,0,1,4,52
6,5,0,1,3,8
6,5,0,0,9,24
6,5,0,0,8,136
6,5,0,0,7,320
6,5,0,0,6,400
6,5,0,0,5,280
6,5,0,0,4,104
6,5,0,0,3,16
6,4,2,0,10,12
6,4,2,0,9,108
6,4,2,0,8,371
6,4,2,0,7,674
6,4,2,0,6,733
6,4,2,0,5,504
6,4,2,0,4,221
6,4,2,0,3,58
6,4,2,0,2,7
6,4,1,1,10,24
6,4,1,1,9,208
6,4,1,1,8,698
6,4,1,1,7,1260
6,4,1,1,6,1402
6,4,1,1,5,1032
6,4,1,1,4,510
6,4,1,1,3,156
6,4,1,1,2,22
6,4,1,0,10,48
6,4,1,0,9,512
6,4,1,0,8,1962
6,4,1,0,7,3898
6,4,1,0,6,4568
6,4,1,0,5,3300
6,4,1,0,4,1450
6,4,1,0,3,354
6,4,1,0,2,36
6,4,0,2,10,12
6,4,0,2,9,108
6,4,0,2,8,371
6,4,0,2,7,674
6,4,0,2,6,733
6,4,0,2,5,504
6,4,0,2,4,221
6,4,0,2,3,58
6,4,0,2,2,7
6,4,0,1,10,48
6,4,0,1,9,512
6,4,0,1,8,1962
6,4,0,1,7,3898
6,4,0,1,6,4568
6,4,0,1,5,3300
6,4,0,1,4,1450
6,4,0,1,3,354
6,4,0,1,2,36
6,4,0,0,10,48
6,4,0,0,9,592
6,4,0,0,8,2444
6,4,0,0,7,5108
6,4,0,0,6,6188
6,4,0,0,5,4520
6,4,0,0,4,1940
6,4,0,0,3,436
6,4,0,0,2,36
6,3,3,0,10,24
6,3,3,0,9,184
6,3,3,0,8,582
6,3,3,0,7,1020
6,3,3,0,6,1106
6,3,3,0,5,768
6,3,3,0,4,330
6,3,3,0,3,76
6,3,3,0,2,6
6,3,2,1,10,72
6,3,2,1,9,560
6,3,2,1,8,1756
6,3,2,1,7,3042
6,3,2,1,6,3326
6,3,2,1,5,2456
6,3,2,1,4,1248
6,3,2,1,3,426
6,3,2,1,2,94
6,3,2,1,1,12
6,3,2,0,10,192
6,3,2,0,9,1656
6,3,2,0,8,5644
6,3,2,0,7,10380
6,3,2,0,6,11592
6,3,2,0,5,8260
6,3,2,0,4,3780
6,3,2,0,3,1068
6,3,2,0,2,168
6,3,2,0,1,12
6,3,1,2,10,72
6,3,1,2,9,560
6,3,1,2,8,1756
6,3,1,2,7,3042
6,3,1,2,6,3326
6,3,1,2,5,2456
6,3,1,2,4,1248
6,3,1,2,3,426
6,3,1,2,2,94
6,3,1,2,1,12
6,3,1,1,10,384
6,3,1,1,9,3296
6,3,1,1,8,11104
6,3,1,1,7,20288
6,3,1,1,6,22944
6,3,1,1,5,17200
6,3,1,1,4,8768
6,3,1,1,3,2944
6,3,1,1,2,576
6,3,1,1,1,48
6,3,1,0,10,480
6,3,1,0,9,4592
6,3,1,0,8,16744
6,3,1,0,7,32454
6,3,1,0,6,37856
6,3,1,0,5,27988
6,3,1,0,4,13236
6,3,1,0,3,3858
6,3,1,0,2,612
6,3,1,0,1,36
6,3,0,3,10,24
6,3,0,3,9,184
6,3,0,3,8,582
6,3,0,3,7,1020
6,3,0,3,6,1106
6,3,0,3,5,768
6,3,0,3,4,330
6,3,0,3,3,76
6,3,0,3,2,6
6,3,0,2,10,192
6,3,0,2,9,1656
6,3,0,2,8,5644
6,3,0,2,7,10380
6,3,0,2,6,11592
6,3,0,2,5,8260
6,3,0,2,4,3780
6,3,0,2,3,1068
6,3,0,2,2,168
6,3,0,2,1,12
6,3,0,1,10,480
6,3,0,1,9,4592
6,3,0,1,8,16744
6,3,0,1,7,32454
6,3,0,1,6,37856
6,3,0,1,5,27988
6,3,0,1,4,13236
6,3,0,1,3,3858
6,3,0,1,2,612
6,3,0,1,1,36
6,3,0,0,10,384
6,3,0,0,9,4032
6,3,0,0,8,15584
6,3,0,0,7,31552
6,3,0,0,6,37960
6,3,0,0,5,28432
6,3,0,0,4,13240
6,3,0,0,3,3640
6,3,0,0,2,512
6,3,0,0,1,24
6,2,4,0,10,12
6,2,4,0,9,108
6,2,4,0,8,371
6,2,4,0,7,674
6,2,4,0,6,733
6,2,4,0,5,504
6,2,4,0,4,221
6,2,4,0,3,58
6,2,4,0,2,7
6,2,3,1,10,72
6,2,3,1,9,560
6,2,3,1,8,1756
6,2,3,1,7,3042
6,2,3,1,6,3326
6,2,3,1,5,2456
6,2,3,1,4,1248
6,2,3,1,3,426
6,2,3,1,2,94
6,2,3,1,1,12
6,2,3,0,10,192
6,2,3,0,9,1656
6,2,3,0,8,5644
6,2,3,0,7,10380
6,2,3,0,6,11592
6,2,3,0,5,8260
6,2,3,0,4,3780
6,2,3,0,3,1068
6,2,3,0,2,168
6,2,3,0,1,12
6,2,2,2,10,120
6,2,2,2,9,888
6,2,2,2,8,2718
6,2,2,2,7,4704
6,2,2,2,6,5262
6,2,2,2,5,4008
6,2,2,2,4,2070
6,2,2,2,3,720
6,2,2,2,2,186
6,2,2,2,1,48
6,2,2,2,0,12
6,2,2,1,10,672
6,2,2,1,9,5528
6,2,2,1,8,18156
6,2,2,1,7,32756
6,2,2,1,6,37088
6,2,2,1,5,28128
6,2,2,1,4,14596
6,2,2,1,3,5172
6,2,2,1,2,1272
6,2,2,1,1,224
6,2,2,1,0,24
6,2,2,0,10,912
6,2,2,0,9,8240
6,2,2,0,8,29044
6,2,2,0,7,55020
6,2,2,0,6,63312
6,2,2,0,5,46704
6,2,2,0,4,22456
6,2,2,0,3,6980
6,2,2,0,2,1384
6,2,2,0,1,176
6,2,2,0,0,12
6,2,1,3,10,72
6,2,1,3,9,560
6,2,1,3,8,1756
6,2,1,3,7,3042
6,2,1,3,6,3326
6,2,1,3,5,2456
6,2,1,3,4,1248
6,2,1,3,3,426
6,2,1,3,2,94
6,2,1,3,1,12
6,2,1,2,10,672
6,2,1,2,9,5528
6,2,1,2,8,18156
6,2,1,2,7,32756
6,2,1,2,6,37088
6,2,1,2,5,28128
6,2,1,2,4,14596
6,2,1,2,3,5172
6,2,1,2,2,1272
6,2,1,2,1,224
6,2,1,2,0,24
6,2,1,1,10,1920
6,2,1,1,9,17056
6,2,1,1,8,59168
6,2,1,1,7,111172
6,2,1,1,6,129312
6,2,1,1,5,99600
6,2,1,1,4,52224
6,2,1,1,3,18548
6,2,1,1,2,4336
6,2,1,1,1,632
6,2,1,1,0,48
6,2,1,0,10,1728
6,2,1,0,9,16672
6,2,1,0,8,61376
6,2,1,0,7,120432
6,2,1,0,6,143080
6,2,1,0,5,108996
6,2,1,0,4,54328
6,2,1,0,3,17576
6,2,1,0,2,3560
6,2,1,0,1,420
6,2,1,0,0,24
6,2,0,4,10,12
6,2,0,4,9,108
6,2,0,4,8,371
6,2,0,4,7,674
6,2,0,4,6,733
6,2,0,4,5,504
6,2,0,4,4,221
6,2,0,4,3,58
6,2,0,4,2,7
6,2,0,3,10,192
6,2,0,3,9,1656
6,2,0,3,8,5644
6,2,0,3,7,10380
6,2,0,3,6,11592
6,2,0,3,5,8260
6,2,0,3,4,3780
6,2,0,3,3,1068
6,2,0,3,2,168
6,2,0,3,1,12
6,2,0,2,10,912
6,2,0,2,9,8240
6,2,0,2,8,29044
6,2,0,2,7,55020
6,2,0,2,6,63312
6,2,0,2,5,46704
6,2,0,2,4,22456
6,2,0,2,3,6980
6,2,0,2,2,1384
6,2,0,2,1,176
6,2,0,2,0,12
6,2,0,1,10,1728
6,2,0,1,9,16672
6,2,0,1,8,61376
6,2,0,1,7,120432
6,2,0,1,6,143080
6,2,0,1,5,108996
6,2,0,1,4,54328
6,2,0,1,3,17576
6,2,0,1,2,3560
6,2,0,1,1,420
6,2,0,1,0,24
6,2,0,0,10,1152
6,2,0,0,9,11904
6,2,0,0,8,45808
6,2,0,0,7,92992
6,2,0,0,6,113236
6,2,0,0,5,87260
6,2,0,0,4,43132
6,2,0,0,3,13436
6,2,0,0,2,2508
6,2,0,0,1,256
6,2,0,0,0,12
6,1,5,0,9,12
6,1,5,0,8,68
6,1,5,0,7,160
6,1,5,0,6,200
6,1,5,0,5,140
6,1,5,0,4,52
6,1,5,0,3,8
6,1,4,1,10,24
6,1,4,1,9,208
6,1,4,1,8,698
6,1,4,1,7,1260
6,1,4,1,6,1402
6,1,4,1,5,1032
6,1,4,1,4,510
6,1,4,1,3,156
6,1,4,1,2,22
6,1,4,0,10,48
6,1,4,0,9,512
6,1,4,0,8,1962
6,1,4,0,7,3898
6,1,4,0,6,4568
6,1,4,0,5,3300
6,1,4,0,4,1450
6,1,4,0,3,354
6,1,4,0,2,36
6,1,3,2,10,72
6,1,3,2,9,560
6,1,3,2,8,1756
6,1,3,2,7,3042
6,1,3,2,6,3326
6,1,3,2,5,2456
6,1,3,2,4,1248
6,1,3,2,3,426
6,1,3,2,2,94
6,1,3,2,1,12
6,1,3,1,10,384
6,1,3,1,9,3296
6,1,3,1,8,11104
6,1,3,1,7,20288
6,1,3,1,6,22944
6,1,3,1,5,17200
6,1,3,1,4,8768
6,1,3,1,3,2944
6,1,3,1,2,576
6,1,3,1,1,48
6,1,3,0,10,480
6,1,3,0,9,4592
6,1,3,0,8,16744
6,1,3,0,7,32454
6,1,3,0,6,37856
6,1,3,0,5,27988
6,1,3,0,4,13236
6,1,3,0,3,3858
6,1,3,0,2,612
6,1,3,0,1,36
6,1,2,3,10,72
6,1,2,3,9,560
6,1,2,3,8,1756
6,1,2,3,7,3042
6,1,2,3,6,3326
6,1,2,3,5,2456
6,1,2,3,4,1248
6,1,2,3,3,426
6,1,2,3,2,94
6,1,2,3,1,12
6,1,2,2,10,672
6,1,2,2,9,5528
6,1,2,2,8,18156
6,1,2,2,7,32756
6,1,2,2,6,37088
6,1,2,2,5,28128
6,1,2,2,4,14596
6,1,2,2,3,5172
6,1,2,2,2,1272
6,1,2,2,1,224
6,1,2,2,0,24
6,1,2,1,10,1920
6,1,2,1,9,17056
6,1,2,1,8,59168
6,1,2,1,7,111172
6,1,2,1,6,129312
6,1,2,1,5,99600
6,1,2,1,4,52224
6,1,2,1,3,18548
6,1,2,1,2,4336
6,1,2,1,1,632
6,1,2,1,0,48
6,1,2,0,10,1728
6,1,2,0,9,16672
6,1,2,0,8,61376
6,1,2,0,7,120432
6,1,2,0,6,143080
6,1,2,0,5,108996
6,1,2,0,4,54328
6,1,2,0,3,17576
6,1,2,0,2,3560
6,1,2,0,1,420
6,1,2,0,0,24
6,1,1,4,10,24
6,1,1,4,9,208
6,1,1,4,8,698
6,1,1,4,7,1260
6,1,1,4,6,1402
6,1,1,4,5,1032
6,1,1,4,4,510
6,1,1,4,3,156
6,1,1,4,2,22
6,1,1,3,10,384
6,1,1,3,9,3296
6,1,1,3,8,11104
6,1,1,3,7,20288
6,1,1,3,6,22944
6,1,1,3,5,17200
6,1,1,3,4,8768
6,1,1,3,3,2944
6,1,1,3,2,576
6,1,1,3,1,48
6,1,1,2,10,1920
6,1,1,2,9,17056
6,1,1,2,8,59168
6,1,1,2,7,111172
6,1,1,2,6,129312
6,1,1,2,5,99600
6,1,1,2,4,52224
6,1,1,2,3,18548
6,1,1,2,2,4336
6,1,1,2,1,632
6,1,1,2,0,48
6,1,1,1,10,3840
6,1,1,1,9,36096
6,1,1,1,8,130368
6,1,1,1,7,252960
6,1,1,1,6,301968
6,1,1,1,5,237456
6,1,1,1,4,126720
6,1,1,1,3,45696
6,1,1,1,2,10704
6,1,1,1,1,1488
6,1,1,1,0,96
6,1,1,0,10,2688
6,1,1,0,9,27008
6,1,1,0,8,102160
6,1,1,0,7,205216
6,1,1,0,6,249820
6,1,1,0,5,195932
6,1,1,0,4,101428
6,1,1,0,3,34476
6,1,1,0,2,7392
6,1,1,0,1,904
6,1,1,0,0,48
6,1,0,5,9,12
6,1,0,5,8,68
6,1,0,5,7,160
6,1,0,5,6,200
6,1,0,5,5,140
6,1,0,5,4,52
6,1,0,5,3,8
6,1,0,4,10,48
6,1,0,4,9,512
6,1,0,4,8,1962
6,1,0,4,7,3898
6,1,0,4,6,4568
6,1,0,4,5,3300
6,1,0,4,4,1450
6,1,0,4,3,354
6,1,0,4,2,36
6,1,0,3,10,480
6,1,0,3,9,4592
6,1,0,3,8,16744
6,1,0,3,7,32454
6,1,0,3,6,37856
6,1,0,3,5,27988
6,1,0,3,4,13236
6,1,0,3,3,3858
6,1,0,3,2,612
6,1,0,3,1,36
6,1,0,2,10,1728
6,1,0,2,9,16672
6,1,0,2,8,61376
6,1,0,2,7,120432
6,1,0,2,6,143080
6,1,0,2,5,108996
6,1,0,2,4,54328
6,1,0,2,3,17576
6,1,0,2,2,3560
6,1,0,2,1,420
6,1,0,2,0,24
6,1,0,1,10,2688
6,1,0,1,9,27008
6,1,0,1,8,102160
6,1,0,1,7,205216
6,1,0,1,6,249820
6,1,0,1,5,195932
6,1,0,1,4,101428
6,1,0,1,3,34476
6,1,0,1,2,7392
6,1,0,1,1,904
6,1,0,1,0,48
6,1,0,0,10,1536
6,1,0,0,9,16256
6,1,0,0,8,63552
6,1,0,0,7,131040
6,1,0,0,6,162800
6,1,0,0,5,129232
6,1,0,0,4,66872
6,1,0,0,3,22328
6,1,0,0,2,4592
6,1,0,0,1,520
6,1,0,0,0,24
6,0,5,1,9,12
6,0,5,1,8,68
6,0,5,1,7,160
6,0,5,1,6,200
6,0,5,1,5,140
6,0,5,1,4,52
6,0,5,1,3,8
6,0,5,0,9,24
6,0,5,0,8,136
6,0,5,0,7,320
6,0,5,0,6,400
6,0,5,0,5,280
6,0,5,0,4,104
6,0,5,0,3,16
6,0,4,2,10,12
6,0,4,2,9,108
6,0,4,2,8,371
6,0,4,2,7,674
6,0,4,2,6,733
6,0,4,2,5,504
6,0,4,2,4,221
6,0,4,2,3,58
6,0,4,2,2,7
6,0,4,1,10,48
6,0,4,1,9,512
6,0,4,1,8,1962
6,0,4,1,7,3898
6,0,4,1,6,4568
6,0,4,1,5,3300
6,0,4,1,4,1450
6,0,4,1,3,354
6,0,4,1,2,36
6,0,4,0,10,48
6,0,4,0,9,592
6,0,4,0,8,2444
6,0,4,0,7,5108
6,0,4,0,6,6188
6,0,4,0,5,4520
6,0,4,0,4,1940
6,0,4,0,3,436
6,0,4,0,2,36
6,0,3,3,10,24
6,0,3,3,9,184
6,0,3,3,8,582
6,0,3,3,7,1020
6,0,3,3,6,1106
6,0,3,3,5,768
6,0,3,3,4,330
6,0,3,3,3,76
6,0,3,3,2,6
6,0,3,2,10,192
6,0,3,2,9,1656
6,0,3,2,8,5644
6,0,3,2,7,10380
6,0,3,2,6,11592
6,0,3,2,5,8260
6,0,3,2,4,3780
6,0,3,2,3,1068
6,0,3,2,2,168
6,0,3,2,1,12
6,0,3,1,10,480
6,0,3,1,9,4592
6,0,3,1,8,16744
6,0,3,1,7,32454
6,0,3,1,6,37856
6,0,3,1,5,27988
6,0,3,1,4,13236
6,0,3,1,3,3858
6,0,3,1,2,612
6,0,3,1,1,36
6,0,3,0,10,384
6,0,3,0,9,4032
6,0,3,0,8,15584
6,0,3,0,7,31552
6,0,3,0,6,37960
6,0,3,0,5,28432
6,0,3,0,4,13240
6,0,3,0,3,3640
6,0,3,0,2,512
6,0,3,0,1,24
6,0,2,4,10,12
6,0,2,4,9,108
6,0,2,4,8,371
6,0,2,4,7,674
6,0,2,4,6,733
6,0,2,4,5,504
6,0,2,4,4,221
6,0,2,4,3,58
6,0,2,4,2,7
6,0,2,3,10,192
6,0,2,3,9,1656
6,0,2,3,8,5644
6,0,2,3,7,10380
6,0,2,3,6,11592
6,0,2,3,5,8260
6,0,2,3,4,3780
6,0,2,3,3,1068
6,0,2,3,2,168
6,0,2,3,1,12
6,0,2,2,10,912
6,0,2,2,9,8240
6,0,2,2,8,29044
6,0,2,2,7,55020
6,0,2,2,6,63312
6,0,2,2,5,46704
6,0,2,2,4,22456
6,0,2,2,3,6980
6,0,2,2,2,1384
6,0,2,2,1,176
6,0,2,2,0,12
6,0,2,1,10,1728
6,0,2,1,9,16672
6,0,2,1,8,61376
6,0,2,1,7,120432
6,0,2,1,6,143080
6,0,2,1,5,108996
6,0,2,1,4,54328
6,0,2,1,3,17576
6,0,2,1,2,3560
6,0,2,1,1,420
6,0,2,1,0,24
6,0,2,0,10,1152
6,0,2,0,9,11904
6,0,2,0,8,45808
6,0,2,0,7,92992
6,0,2,0,6,113236
6,0,2,0,5,87260
6,0,2,0,4,43132
6,0,2,0,3,13436
6,0,2,0,2,2508
6,0,2,0,1,256
6,0,2,0,0,12
6,0,1,5,9,12
6,0,1,5,8,68
6,0,1,5,7,160
6,0,1,5,6,200
6,0,1,5,5,140
6,0,1,5,4,52
6,0,1,5,3,8
6,0,1,4,10,48
6,0,1,4,9,512
6,0,1,4,8,1962
6,0,1,4,7,3898
6,0,1,4,6,4568
6,0,1,4,5,3300
6,0,1,4,4,1450
6,0,1,4,3,354
6,0,1,4,2,36
6,0,1,3,10,480
6,0,1,3,9,4592
6,0,1,3,8,16744
6,0,1,3,7,32454
6,0,1,3,6,37856
6,0,1,3,5,27988
6,0,1,3,4,13236
6,0,1,3,3,3858
6,0,1,3,2,612
6,0,1,3,1,36
6,0,1,2,10,1728
6,0,1,2,9,16672
6,0,1,2,8,61376
6,0,1,2,7,120432
6,0,1,2,6,143080
6,0,1,2,5,108996
6,0,1,2,4,54328
6,0,1,2,3,17576
6,0,1,2,2,3560
6,0,1,2,1,420
6,0,1,2,0,24
6,0,1,1,10,2688
6,0,1,1,9,27008
6,0,1,1,8,102160
6,0,1,1,7,205216
6,0,1,1,6,249820
6,0,1,1,5,195932
6,0,1,1,4,101428
6,0,1,1,3,34476
6,0,1,1,2,7392
6,0,1,1,1,904
6,0,1,1,0,48
6,0,1,0,10,1536
6,0,1,0,9,16256
6,0,1,0,8,63552
6,0,1,0,7,131040
6,0,1,0,6,162800
6,0,1,0,5,129232
6,0,1,0,4,66872
6,0,1,0,3,22328
6,0,1,0,2,4592
6,0,1,0,1,520
6,0,1,0,0,24
6,0,0,5,9,24
6,0,0,5,8,136
6,0,0,5,7,320
6,0,0,5,6,400
6,0,0,5,5,280
6,0,0,5,4,104
6,0,0,5,3,16
6,0,0,4,10,48
6,0,0,4,9,592
6,0,0,4,8,2444
6,0,0,4,7,5108
6,0,0,4,6,6188
6,0,0,4,5,4520
6,0,0,4,4,1940
6,0,0,4,3,436
6,0,0,4,2,36
6,0,0,3,10,384
6,0,0,3,9,4032
6,0,0,3,8,15584
6,0,0,3,7,31552
6,0,0,3,6,37960
6,0,0,3,5,28432
6,0,0,3,4,13240
6,0,0,3,3,3640
6,0,0,3,2,512
6,0,0,3,1,24
6,0,0,2,10,1152
6,0,0,2,9,11904
6,0,0,2,8,45808
6,0,0,2,7,92992
6,0,0,2,6,113236
6,0,0,2,5,87260
6,0,0,2,4,43132
6,0,0,2,3,13436
6,0,0,2,2,2508
6,0,0,2,1,256
6,0,0,2,0,12
6,0,0,1,10,1536
6,0,0,1,9,16256
6,0,0,1,8,63552
6,0,0,1,7,131040
6,0,0,1,6,162800
6,0,0,1,5,129232
6,0,0,1,4,66872
6,0,0,1,3,22328
6,0,0,1,2,4592
6,0,0,1,1,520
6,0,0,1,0,24
6,0,0,0,10,768
6,0,0,0,9,8448
6,0,0,0,8,33792
6,0,0,0,7,71040
6,0,0,0,6,89904
6,0,0,0,5,72624
6,0,0,0,4,38136
6,0,0,0,3,12840
6,0,0,0,2,2628
6,0,0,0,1,288
6,0,0,0,0,12
5,6,1,0,9,12
5,6,1,0,8,68
5,6,1,0,7,160
5,6,1,0,6,200
5,6,1,0,5,140
5,6,1,0,4,52
5,6,1,0,3,8
5,6,0,1,9,12
5,6,0,1,8,68
5,6,0,1,7,160
5,6,0,1,6,200
5,6,0,1,5,140
5,6,0,1,4,52
5,6,0,1,3,8
5,6,0,0,9,24
5,6,0,0,8,136
5,6,0,0,7,320
5,6,0,0,6,400
5,6,0,0,5,280
5,6,0,0,4,104
5,6,0,0,3,16
5,5,2,0,10,24
5,5,2,0,9,176
5,5,2,0,8,550
5,5,2,0,7,952
5,5,2,0,6,998
5,5,2,0,5,656
5,5,2,0,4,274
5,5,2,0,3,72
5,5,2,0,2,10
5,5,1,1,10,48
5,5,1,1,9,336
5,5,1,1,8,1020
5,5,1,1,7,1752
5,5,1,1,6,1876
5,5,1,1,5,1312
5,5,1,1,4,612
5,5,1,1,3,184
5,5,1,1,2,28
5,5,1,0,10,96
5,5,1,0,9,832
5,5,1,0,8,2936
5,5,1,0,7,5576
5,5,1,0,6,6272
5,5,1,0,5,4304
5,5,1,0,4,1784
5,5,1,0,3,424
5,5,1,0,2,48
5,5,0,2,10,24
5,5,0,2,9,176
5,5,0,2,8,550
5,5,0,2,7,952
5,5,0,2,6,998
5,5,0,2,5,656
5,5,0,2,4,274
5,5,0,2,3,72
5,5,0,2,2,10
5,5,0,1,10,96
5,5,0,1,9,832
5,5,0,1,8,2936
5,5,0,1,7,5576
5,5,0,1,6,6272
5,5,0,1,5,4304
5,5,0,1,4,1784
5,5,0,1,3,424
5,5,0,1,2,48
5,5,0,0,10,96
5,5,0,0,9,960
5,5,0,0,8,3680
5,5,0,0,7,7368
5,5,0,0,6,8560
5,5,0,0,5,5936
5,5,0,0,4,2400
5,5,0,0,3,520
5,5,0,0,2,48
5,4,3,0,10,72
5,4,3,0,9,460
5,4,3,0,8,1282
5,4,3,0,7,2048
5,4,3,0,6,2062
5,4,3,0,5,1340
5,4,3,0,4,542
5,4,3,0,3,120
5,4,3,0,2,10
5,4,2,1,10,216
5,4,2,1,9,1364
5,4,2,1,8,3740
5,4,2,1,7,5894
5,4,2,1,6,5954
5,4,2,1,5,4060
5,4,2,1,4,1912
5,4,2,1,3,630
5,4,2,1,2,146
5,4,2,1,1,20
5,4,2,0,10,624
5,4,2,0,9,4272
5,4,2,0,8,12562
5,4,2,0,7,20842
5,4,2,0,6,21528
5,4,2,0,5,14384
5,4,2,0,4,6234
5,4,2,0,3,1698
5,4,2,0,2,268
5,4,2,0,1,20
5,4,1,2,10,216
5,4,1,2,9,1364
5,4,1,2,8,3740
5,4,1,2,7,5894
5,4,1,2,6,5954
5,4,1,2,5,4060
5,4,1,2,4,1912
5,4,1,2,3,630
5,4,1,2,2,146
5,4,1,2,1,20
5,4,1,1,10,1248
5,4,1,1,9,8384
5,4,1,1,8,24248
5,4,1,1,7,39896
5,4,1,1,6,41608
5,4,1,1,5,28992
5,4,1,1,4,13768
5,4,1,1,3,4376
5,4,1,1,2,856
5,4,1,1,1,80
5,4,1,0,10,1632
5,4,1,0,9,12032
5,4,1,0,8,37660
5,4,1,0,7,65856
5,4,1,0,6,71012
5,4,1,0,5,49036
5,4,1,0,4,21732
5,4,1,0,3,5976
5,4,1,0,2,924
5,4,1,0,1,60
5,4,0,3,10,72
5,4,0,3,9,460
5,4,0,3,8,1282
5,4,0,3,7,2048
5,4,0,3,6,2062
5,4,0,3,5,1340
5,4,0,3,4,542
5,4,0,3,3,120
5,4,0,3,2,10
5,4,0,2,10,624
5,4,0,2,9,4272
5,4,0,2,8,12562
5,4,0,2,7,20842
5,4,0,2,6,21528
5,4,0,2,5,14384
5,4,0,2,4,6234
5,4,0,2,3,1698
5,4,0,2,2,268
5,4,0,2,1,20
5,4,0,1,10,1632
5,4,0,1,9,12032
5,4,0,1,8,37660
5,4,0,1,7,65856
5,4,0,1,6,71012
5,4,0,1,5,49036
5,4,0,1,4,21732
5,4,0,1,3,5976
5,4,0,1,2,924
5,4,0,1,1,60
5,4,0,0,10,1344
5,4,0,0,9,10656
5,4,0,0,8,35392
5,4,0,0,7,64896
5,4,0,0,6,72352
5,4,0,0,5,50632
5,4,0,0,4,22048
5,4,0,0,3,5680
5,4,0,0,2,768
5,4,0,0,1,40
5,3,4,0,10,72
5,3,4,0,9,460
5,3,4,0,8,1282
5,3,4,0,7,2048
5,3,4,0,6,2062
5,3,4,0,5,1340
5,3,4,0,4,542
5,3,4,0,3,120
5,3,4,0,2,10
5,3,3,1,10,336
5,3,3,1,9,2064
5,3,3,1,8,5516
5,3,3,1,7,8536
5,3,3,1,6,8548
5,3,3,1,5,5856
5,3,3,1,4,2836
5,3,3,1,3,952
5,3,3,1,2,172
5,3,3,0,10,1056
5,3,3,0,9,6848
5,3,3,0,8,19264
5,3,3,0,7,31040
5,3,3,0,6,31680
5,3,3,0,5,21184
5,3,3,0,4,9152
5,3,3,0,3,2368
5,3,3,0,2,288
5,3,2,2,10,528
5,3,2,2,9,3176
5,3,2,2,8,8360
5,3,2,2,7,12916
5,3,2,2,6,13084
5,3,2,2,5,9128
5,3,2,2,4,4512
5,3,2,2,3,1604
5,3,2,2,2,396
5,3,2,2,1,56
5,3,2,1,10,3360
5,3,2,1,9,21360
5,3,2,1,8,58764
5,3,2,1,7,93268
5,3,2,1,6,95584
5,3,2,1,5,66800
5,3,2,1,4,32668
5,3,2,1,3,11140
5,3,2,1,2,2456
5,3,2,1,1,264
5,3,2,0,10,5088
5,3,2,0,9,34384
5,3,2,0,8,99872
5,3,2,0,7,164890
5,3,2,0,6,171664
5,3,2,0,5,117588
5,3,2,0,4,53336
5,3,2,0,3,15570
5,3,2,0,2,2680
5,3,2,0,1,208
5,3,1,3,10,336
5,3,1,3,9,2064
5,3,1,3,8,5516
5,3,1,3,7,8536
5,3,1,3,6,8548
5,3,1,3,5,5856
5,3,1,3,4,2836
5,3,1,3,3,952
5,3,1,3,2,172
5,3,1,2,10,3360
5,3,1,2,9,21360
5,3,1,2,8,58764
5,3,1,2,7,93268
5,3,1,2,6,95584
5,3,1,2,5,66800
5,3,1,2,4,32668
5,3,1,2,3,11140
5,3,1,2,2,2456
5,3,1,2,1,264
5,3,1,1,10,10368
5,3,1,1,9,69184
5,3,1,1,8,198336
5,3,1,1,7,324952
5,3,1,1,6,340368
5,3,1,1,5,240880
5,3,1,1,4,117920
5,3,1,1,3,39416
5,3,1,1,2,8272
5,3,1,1,1,832
5,3,1,0,10,9984
5,3,1,0,9,70784
5,3,1,0,8,214048
5,3,1,0,7,365456
5,3,1,0,6,391200
5,3,1,0,5,274608
5,3,1,0,4,127800
5,3,1,0,3,38536
5,3,1,0,2,6920
5,3,1,0,1,568
5,3,0,4,10,72
5,3,0,4,9,460
5,3,0,4,8,1282
5,3,0,4,7,2048
5,3,0,4,6,2062
5,3,0,4,5,1340
5,3,0,4,4,542
5,3,0,4,3,120
5,3,0,4,2,10
5,3,0,3,10,1056
5,3,0,3,9,6848
5,3,0,3,8,19264
5,3,0,3,7,31040
5,3,0,3,6,31680
5,3,0,3,5,21184
5,3,0,3,4,9152
5,3,0,3,3,2368
5,3,0,3,2,288
5,3,0,2,10,5088
5,3,0,2,9,34384
5,3,0,2,8,99872
5,3,0,2,7,164890
5,3,0,2,6,171664
5,3,0,2,5,117588
5,3,0,2,4,53336
5,3,0,2,3,15570
5,3,0,2,2,2680
5,3,0,2,1,208
5,3,0,1,10,9984
5,3,0,1,9,70784
5,3,0,1,8,214048
5,3,0,1,7,365456
5,3,0,1,6,391200
5,3,0,1,5,274608
5,3,0,1,4,127800
5,3,0,1,3,38536
5,3,0,1,2,6920
5,3,0,1,1,568
5,3,0,0,10,6912
5,3,0,0,9,51456
5,3,0,0,8,162368
5,3,0,0,7,287232
5,3,0,0,6,315456
5,3,0,0,5,223872
5,3,0,0,4,103032
5,3,0,0,3,29784
5,3,0,0,2,4936
5,3,0,0,1,360
5,2,5,0,10,24
5,2,5,0,9,176
5,2,5,0,8,550
5,2,5,0,7,952
5,2,5,0,6,998
5,2,5,0,5,656
5,2,5,0,4,274
5,2,5,0,3,72
5,2,5,0,2,10
5,2,4,1,10,216
5,2,4,1,9,1364
5,2,4,1,8,3740
5,2,4,1,7,5894
5,2,4,1,6,5954
5,2,4,1,5,4060
5,2,4,1,4,1912
5,2,4,1,3,630
5,2,4,1,2,146
5,2,4,1,1,20
5,2,4,0,10,624
5,2,4,0,9,4272
5,2,4,0,8,12562
5,2,4,0,7,20842
5,2,4,0,6,21528
5,2,4,0,5,14384
5,2,4,0,4,6234
5,2,4,0,3,1698
5,2,4,0,2,268
5,2,4,0,1,20
5,2,3,2,10,528
5,2,3,2,9,3176
5,2,3,2,8,8360
5,2,3,2,7,12916
5,2,3,2,6,13084
5,2,3,2,5,9128
5,2,3,2,4,4512
5,2,3,2,3,1604
5,2,3,2,2,396
5,2,3,2,1,56
5,2,3,1,10,3360
5,2,3,1,9,21360
5,2,3,1,8,58764
5,2,3,1,7,93268
5,2,3,1,6,95584
5,2,3,1,5,66800
5,2,3,1,4,32668
5,2,3,1,3,11140
5,2,3,1,2,2456
5,2,3,1,1,264
5,2,3,0,10,5088
5,2,3,0,9,34384
5,2,3,0,8,99872
5,2,3,0,7,164890
5,2,3,0,6,171664
5,2,3,0,5,117588
5,2,3,0,4,53336
5,2,3,0,3,15570
5,2,3,0,2,2680
5,2,3,0,1,208
5,2,2,3,10,528
5,2,2,3,9,3176
5,2,2,3,8,8360
5,2,2,3,7,12916
5,2,2,3,6,13084
5,2,2,3,5,9128
5,2,2,3,4,4512
5,2,2,3,3,1604
5,2,2,3,2,396
5,2,2,3,1,56
5,2,2,2,10,5472
5,2,2,2,9,33912
5,2,2,2,8,91548
5,2,2,2,7,144468
5,2,2,2,6,149328
5,2,2,2,5,106200
5,2,2,2,4,53028
5,2,2,2,3,18756
5,2,2,2,2,4680
5,2,2,2,1,792
5,2,2,2,0,72
5,2,2,1,10,17568
5,2,2,1,9,114272
5,2,2,1,8,320744
5,2,2,1,7,519084
5,2,2,1,6,543000
5,2,2,1,5,387504
5,2,2,1,4,192904
5,2,2,1,3,66908
5,2,2,1,2,15624
5,2,2,1,1,2216
5,2,2,1,0,144
5,2,2,0,10,17856
5,2,2,0,9,122720
5,2,2,0,8,361280
5,2,2,0,7,604624
5,2,2,0,6,640216
5,2,2,0,5,449288
5,2,2,0,4,211672
5,2,2,0,3,66048
5,2,2,0,2,13064
5,2,2,0,1,1480
5,2,2,0,0,72
5,2,1,4,10,216
5,2,1,4,9,1364
5,2,1,4,8,3740
5,2,1,4,7,5894
5,2,1,4,6,5954
5,2,1,4,5,4060
5,2,1,4,4,1912
5,2,1,4,3,630
5,2,1,4,2,146
5,2,1,4,1,20
5,2,1,3,10,3360
5,2,1,3,9,21360
5,2,1,3,8,58764
5,2,1,3,7,93268
5,2,1,3,6,95584
5,2,1,3,5,66800
5,2,1,3,4,32668
5,2,1,3,3,11140
5,2,1,3,2,2456
5,2,1,3,1,264
5,2,1,2,10,17568
5,2,1,2,9,114272
5,2,1,2,8,320744
5,2,1,2,7,519084
5,2,1,2,6,543000
5,2,1,2,5,387504
5,2,1,2,4,192904
5,2,1,2,3,66908
5,2,1,2,2,15624
5,2,1,2,1,2216
5,2,1,2,0,144
5,2,1,1,10,37632
5,2,1,1,9,254208
5,2,1,1,8,736864
5,2,1,1,7,1222896
5,2,1,1,6,1302128
5,2,1,1,5,939792
5,2,1,1,4,470144
5,2,1,1,3,162096
5,2,1,1,2,36880
5,2,1,1,1,4944
5,2,1,1,0,288
5,2,1,0,10,28416
5,2,1,0,9,201280
5,2,1,0,8,607984
5,2,1,0,7,1040704
5,2,1,0,6,1125036
5,2,1,0,5,806304
5,2,1,0,4,389244
5,2,1,0,3,125156
5,2,1,0,2,25592
5,2,1,0,1,2972
5,2,1,0,0,144
5,2,0,5,10,24
5,2,0,5,9,176
5,2,0,5,8,550
5,2,0,5,7,952
5,2,0,5,6,998
5,2,0,5,5,656
5,2,0,5,4,274
5,2,0,5,3,72
5,2,0,5,2,10
5,2,0,4,10,624
5,2,0,4,9,4272
5,2,0,4,8,12562
5,2,0,4,7,20842
5,2,0,4,6,21528
5,2,0,4,5,14384
5,2,0,4,4,6234
5,2,0,4,3,1698
5,2,0,4,2,268
5,2,0,4,1,20
5,2,0,3,10,5088
5,2,0,3,9,34384
5,2,0,3,8,99872
5,2,0,3,7,164890
5,2,0,3,6,171664
5,2,0,3,5,117588
5,2,0,3,4,53336
5,2,0,3,3,15570
5,2,0,3,2,2680
5,2,0,3,1,208
5,2,0,2,10,17856
5,2,0,2,9,122720
5,2,0,2,8,361280
5,2,0,2,7,604624
5,2,0,2,6,640216
5,2,0,2,5,449288
5,2,0,2,4,211672
5,2,0,2,3,66048
5,2,0,2,2,13064
5,2,0,2,1,1480
5,2,0,2,0,72
5,2,0,1,10,28416
5,2,0,1,9,201280
5,2,0,1,8,607984
5,2,0,1,7,1040704
5,2,0,1,6,1125036
5,2,0,1,5,806304
5,2,0,1,4,389244
5,2,0,1,3,125156
5,2,0,1,2,25592
5,2,0,1,1,2972
5,2,0,1,0,144
5,2,0,0,10,16896
5,2,0,0,9,124032
5,2,0,0,8,386560
5,2,0,0,7,679168
5,2,0,0,6,748160
5,2,0,0,5,540760
5,2,0,0,4,259448
5,2,0,0,3,81256
5,2,0,0,2,15760
5,2,0,0,1,1680
5,2,0,0,0,72
5,1,6,0,9,12
5,1,6,0,8,68
5,1,6,0,7,160
5,1,6,0,6,200
5,1,6,0,5,140
5,1,6,0,4,52
5,1,6,0,3,8
5,1,5,1,10,48
5,1,5,1,9,336
5,1,5,1,8,1020
5,1,5,1,7,1752
5,1,5,1,6,1876
5,1,5,1,5,1312
5,1,5,1,4,612
5,1,5,1,3,184
5,1,5,1,2,28
5,1,5,0,10,96
5,1,5,0,9,832
5,1,5,0,8,2936
5,1,5,0,7,5576
5,1,5,0,6,6272
5,1,5,0,5,4304
5,1,5,0,4,1784
5,1,5,0,3,424
5,1,5,0,2,48
5,1,4,2,10,216
5,1,4,2,9,1364
5,1,4,2,8,3740
5,1,4,2,7,5894
5,1,4,2,6,5954
5,1,4,2,5,4060
5,1,4,2,4,1912
5,1,4,2,3,630
5,1,4,2,2,146
5,1,4,2,1,20
5,1,4,1,10,1248
5,1,4,1,9,8384
5,1,4,1,8,24248
5,1,4,1,7,39896
5,1,4,1,6,41608
5,1,4,1,5,28992
5,1,4,1,4,13768
5,1,4,1,3,4376
5,1,4,1,2,856
5,1,4,1,1,80
5,1,4,0,10,1632
5,1,4,0,9,12032
5,1,4,0,8,37660
5,1,4,0,7,65856
5,1,4,0,6,71012
5,1,4,0,5,49036
5,1,4,0,4,21732
5,1,4,0,3,5976
5,1,4,0,2,924
5,1,4,0,1,60
5,1,3,3,10,336
5,1,3,3,9,2064
5,1,3,3,8,5516
5,1,3,3,7,8536
5,1,3,3,6,8548
5,1,3,3,5,5856
5,1,3,3,4,2836
5,1,3,3,3,952
5,1,3,3,2,172
5,1,3,2,10,3360
5,1,3,2,9,21360
5,1,3,2,8,58764
5,1,3,2,7,93268
5,1,3,2,6,95584
5,1,3,2,5,66800
5,1,3,2,4,32668
5,1,3,2,3,11140
5,1,3,2,2,2456
5,1,3,2,1,264
5,1,3,1,10,10368
5,1,3,1,9,69184
5,1,3,1,8,198336
5,1,3,1,7,324952
5,1,3,1,6,340368
5,1,3,1,5,240880
5,1,3,1,4,117920
5,1,3,1,3,39416
5,1,3,1,2,8272
5,1,3,1,1,832
5,1,3,0,10,9984
5,1,3,0,9,70784
5,1,3,0,8,214048
5,1,3,0,7,365456
5,1,3,0,6,391200
5,1,3,0,5,274608
5,1,3,0,4,127800
5,1,3,0,3,38536
5,1,3,0,2,6920
5,1,3,0,1,568
5,1,2,4,10,216
5,1,2,4,9,1364
5,1,2,4,8,3740
5,1,2,4,7,5894
5,1,2,4,6,5954
5,1,2,4,5,4060
5,1,2,4,4,1912
5,1,2,4,3,630
5,1,2,4,2,146
5,1,2,4,1,20
5,1,2,3,10,3360
5,1,2,3,9,21360
5,1,2,3,8,58764
5,1,2,3,7,93268
5,1,2,3,6,95584
5,1,2,3,5,66800
5,1,2,3,4,32668
5,1,2,3,3,11140
5,1,2,3,2,2456
5,1,2,3,1,264
5,1,2,2,10,17568
5,1,2,2,9,114272
5,1,2,2,8,320744
5,1,2,2,7,519084
5,1,2,2,6,543000
5,1,2,2,5,387504
5,1,2,2,4,192904
5,1,2,2,3,66908
5,1,2,2,2,15624
5,1,2,2,1,2216
5,1,2,2,0,144
5,1,2,1,10,37632
5,1,2,1,9,254208
5,1,2,1,8,736864
5,1,2,1,7,1222896
5,1,2,1,6,1302128
5,1,2,1,5,939792
5,1,2,1,4,470144
5,1,2,1,3,162096
5,1,2,1,2,36880
5,1,2,1,1,4944
5,1,2,1,0,288
5,1,2,0,10,28416
5,1,2,0,9,201280
5,1,2,0,8,607984
5,1,2,0,7,1040704
5,1,2,0,6,1125036
5,1,2,0,5,806304
5,1,2,0,4,389244
5,1,2,0,3,125156
5,1,2,0,2,25592
5,1,2,0,1,2972
5,1,2,0,0,144
5,1,1,5,10,48
5,1,1,5,9,336
5,1,1,5,8,1020
5,1,1,5,7,1752
5,1,1,5,6,1876
5,1,1,5,5,1312
5,1,1,5,4,612
5,1,1,5,3,184
5,1,1,5,2,28
5,1,1,4,10,1248
5,1,1,4,9,8384
5,1,1,4,8,24248
5,1,1,4,7,39896
5,1,1,4,6,41608
5,1,1,4,5,28992
5,1,1,4,4,13768
5,1,1,4,3,4376
5,1,1,4,2,856
5,1,1,4,1,80
5,1,1,3,10,10368
5,1,1,3,9,69184
5,1,1,3,8,198336
5,1,1,3,7,324952
5,1,1,3,6,340368
5,1,1,3,5,240880
5,1,1,3,4,117920
5,1,1,3,3,39416
5,1,1,3,2,8272
5,1,1,3,1,832
5,1,1,2,10,37632
5,1,1,2,9,254208
5,1,1,2,8,736864
5,1,1,2,7,1222896
5,1,1,2,6,1302128
5,1,1,2,5,939792
5,1,1,2,4,470144
5,1,1,2,3,162096
5,1,1,2,2,36880
5,1,1,2,1,4944
5,1,1,2,0,288
5,1,1,1,10,62208
5,1,1,1,9,431616
5,1,1,1,8,1280928
5,1,1,1,7,2169504
5,1,1,1,6,2350008
5,1,1,1,5,1720128
5,1,1,1,4,869904
5,1,1,1,3,302112
5,1,1,1,2,69144
5,1,1,1,1,9408
5,1,1,1,0,576
5,1,1,0,10,38400
5,1,1,0,9,276480
5,1,1,0,8,847296
5,1,1,0,7,1471328
5,1,1,0,6,1616144
5,1,1,0,5,1181032
5,1,1,0,4,584696
5,1,1,0,3,194488
5,1,1,0,2,41720
5,1,1,0,1,5216
5,1,1,0,0,288
5,1,0,6,9,12
5,1,0,6,8,68
5,1,0,6,7,160
5,1,0,6,6,200
5,1,0,6,5,140
5,1,0,6,4,52
5,1,0,6,3,8
5,1,0,5,10,96
5,1,0,5,9,832
5,1,0,5,8,2936
5,1,0,5,7,5576
5,1,0,5,6,6272
5,1,0,5,5,4304
5,1,0,5,4,1784
5,1,0,5,3,424
5,1,0,5,2,48
5,1,0,4,10,1632
5,1,0,4,9,12032
5,1,0,4,8,37660
5,1,0,4,7,65856
5,1,0,4,6,71012
5,1,0,4,5,49036
5,1,0,4,4,21732
5,1,0,4,3,5976
5,1,0,4,2,924
5,1,0,4,1,60
5,1,0,3,10,9984
5,1,0,3,9,70784
5,1,0,3,8,214048
5,1,0,3,7,365456
5,1,0,3,6,391200
5,1,0,3,5,274608
5,1,0,3,4,127800
5,1,0,3,3,38536
5,1,0,3,2,6920
5,1,0,3,1,568
5,1,0,2,10,28416
5,1,0,2,9,201280
5,1,0,2,8,607984
5,1,0,2,7,1040704
5,1,0,2,6,1125036
5,1,0,2,5,806304
5,1,0,2,4,389244
5,1,0,2,3,125156
5,1,0,2,2,25592
5,1,0,2,1,2972
5,1,0,2,0,144
5,1,0,1,10,38400
5,1,0,1,9,276480
5,1,0,1,8,847296
5,1,0,1,7,1471328
5,1,0,1,6,1616144
5,1,0,1,5,1181032
5,1,0,1,4,584696
5,1,0,1,3,194488
5,1,0,1,2,41720
5,1,0,1,1,5216
5,1,0,1,0,288
5,1,0,0,10,19968
5,1,0,0,9,147456
5,1,0,0,8,462080
5,1,0,0,7,817920
5,1,0,0,6,911840
5,1,0,0,5,672064
5,1,0,0,4,332672
5,1,0,0,3,109408
5,1,0,0,2,22896
5,1,0,0,1,2752
5,1,0,0,0,144
5,0,6,1,9,12
5,0,6,1,8,68
5,0,6,1,7,160
5,0,6,1,6,200
5,0,6,1,5,140
5,0,6,1,4,52
5,0,6,1,3,8
5,0,6,0,9,24
5,0,6,0,8,136
5,0,6,0,7,320
5,0,6,0,6,400
5,0,6,0,5,280
5,0,6,0,4,104
5,0,6,0,3,16
5,0,5,2,10,24
5,0,5,2,9,176
5,0,5,2,8,550
5,0,5,2,7,952
5,0,5,2,6,998
5,0,5,2,5,656
5,0,5,2,4,274
5,0,5,2,3,72
5,0,5,2,2,10
5,0,5,1,10,96
5,0,5,1,9,832
5,0,5,1,8,2936
5,0,5,1,7,5576
5,0,5,1,6,6272
5,0,5,1,5,4304
5,0,5,1,4,1784
5,0,5,1,3,424
5,0,5,1,2,48
5,0,5,0,10,96
5,0,5,0,9,960
5,0,5,0,8,3680
5,0,5,0,7,7368
5,0,5,0,6,8560
5,0,5,0,5,5936
5,0,5,0,4,2400
5,0,5,0,3,520
5,0,5,0,2,48
5,0,4,3,10,72
5,0,4,3,9,460
5,0,4,3,8,1282
5,0,4,3,7,2048
5,0,4,3,6,2062
5,0,4,3,5,1340
5,0,4,3,4,542
5,0,4,3,3,120
5,0,4,3,2,10
5,0,4,2,10,624
5,0,4,2,9,4272
5,0,4,2,8,12562
5,0,4,2,7,20842
5,0,4,2,6,21528
5,0,4,2,5,14384
5,0,4,2,4,6234
5,0,4,2,3,1698
5,0,4,2,2,268
5,0,4,2,1,20
5,0,4,1,10,1632
5,0,4,1,9,12032
5,0,4,1,8,37660
5,0,4,1,7,65856
5,0,4,1,6,71012
5,0,4,1,5,49036
5,0,4,1,4,21732
5,0,4,1,3,5976
5,0,4,1,2,924
5,0,4,1,1,60
5,0,4,0,10,1344
5,0,4,0,9,10656
5,0,4,0,8,35392
5,0,4,0,7,64896
5,0,4,0,6,72352
5,0,4,0,5,50632
5,0,4,0,4,22048
5,0,4,0,3,5680
5,0,4,0,2,768
5,0,4,0,1,40
5,0,3,4,10,72
5,0,3,4,9,460
5,0,3,4,8,1282
5,0,3,4,7,2048
5,0,3,4,6,2062
5,0,3,4,5,1340
5,0,3,4,4,542
5,0,3,4,3,120
5,0,3,4,2,10
5,0,3,3,10,1056
5,0,3,3,9,6848
5,0,3,3,8,19264
5,0,3,3,7,31040
5,0,3,3,6,31680
5,0,3,3,5,21184
5,0,3,3,4,9152
5,0,3,3,3,2368
5,0,3,3,2,288
5,0,3,2,10,5088
5,0,3,2,9,34384
5,0,3,2,8,99872
5,0,3,2,7,164890
5,0,3,2,6,171664
5,0,3,2,5,117588
5,0,3,2,4,53336
5,0,3,2,3,15570
5,0,3,2,2,2680
5,0,3,2,1,208
5,0,3,1,10,9984
5,0,3,1,9,70784
5,0,3,1,8,214048
5,0,3,1,7,365456
5,0,3,1,6,391200
5,0,3,1,5,274608
5,0,3,1,4,127800
5,0,3,1,3,38536
5,0,3,1,2,6920
5,0,3,1,1,568
5,0,3,0,10,6912
5,0,3,0,9,51456
5,0,3,0,8,162368
5,0,3,0,7,287232
5,0,3,0,6,315456
5,0,3,0,5,223872
5,0,3,0,4,103032
5,0,3,0,3,29784
5,0,3,0,2,4936
5,0,3,0,1,360
5,0,2,5,10,24
5,0,2,5,9,176
5,0,2,5,8,550
5,0,2,5,7,952
5,0,2,5,6,998
5,0,2,5,5,656
5,0,2,5,4,274
5,0,2,5,3,72
5,0,2,5,2,10
5,0,2,4,10,624
5,0,2,4,9,4272
5,0,2,4,8,12562
5,0,2,4,7,20842
5,0,2,4,6,21528
5,0,2,4,5,14384
5,0,2,4,4,6234
5,0,2,4,3,1698
5,0,2,4,2,268
5,0,2,4,1,20
5,0,2,3,10,5088
5,0,2,3,9,34384
5,0,2,3,8,99872
5,0,2,3,7,164890
5,0,2,3,6,171664
5,0,2,3,5,117588
5,0,2,3,4,53336
5,0,2,3,3,15570
5,0,2,3,2,2680
5,0,2,3,1,208
5,0,2,2,10,17856
5,0,2,2,9,122720
5,0,2,2,8,361280
5,0,2,2,7,604624
5,0,2,2,6,640216
5,0,2,2,5,449288
5,0,2,2,4,211672
5,0,2,2,3,66048
5,0,2,2,2,13064
5,0,2,2,1,1480
5,0,2,2,0,72
5,0,2,1,10,28416
5,0,2,1,9,201280
5,0,2,1,8,607984
5,0,2,1,7,1040704
5,0,2,1,6,1125036
5,0,2,1,5,806304
5,0,2,1,4,389244
5,0,2,1,3,125156
5,0,2,1,2,25592
5,0,2,1,1,2972
5,0,2,1,0,144
5,0,2,0,10,16896
5,0,2,0,9,124032
5,0,2,0,8,386560
5,0,2,0,7,679168
5,0,2,0,6,748160
5,0,2,0,5,540760
5,0,2,0,4,259448
5,0,2,0,3,81256
5,0,2,0,2,15760
5,0,2,0,1,1680
5,0,2,0,0,72
5,0,1,6,9,12
5,0,1,6,8,68
5,0,1,6,7,160
5,0,1,6,6,200
5,0,1,6,5,140
5,0,1,6,4,52
5,0,1,6,3,8
5,0,1,5,10,96
5,0,1,5,9,832
5,0,1,5,8,2936
5,0,1,5,7,5576
5,0,1,5,6,6272
5,0,1,5,5,4304
5,0,1,5,4,1784
5,0,1,5,3,424
5,0,1,5,2,48
5,0,1,4,10,1632
5,0,1,4,9,12032
5,0,1,4,8,37660
5,0,1,4,7,65856
5,0,1,4,6,71012
5,0,1,4,5,49036
5,0,1,4,4,21732
5,0,1,4,3,5976
5,0,1,4,2,924
5,0,1,4,1,60
5,0,1,3,10,9984
5,0,1,3,9,70784
5,0,1,3,8,214048
5,0,1,3,7,365456
5,0,1,3,6,391200
5,0,1,3,5,274608
5,0,1,3,4,127800
5,0,1,3,3,38536
5,0,1,3,2,6920
5,0,1,3,1,568
5,0,1,2,10,28416
5,0,1,2,9,201280
5,0,1,2,8,607984
5,0,1,2,7,1040704
5,0,1,2,6,1125036
5,0,1,2,5,806304
5,0,1,2,4,389244
5,0,1,2,3,125156
5,0,1,2,2,25592
5,0,1,2,1,2972
5,0,1,2,0,144
5,0,1,1,10,38400
5,0,1,1,9,276480
5,0,1,1,8,847296
5,0,1,1,7,1471328
5,0,1,1,6,1616144
5,0,1,1,5,1181032
5,0,1,1,4,584696
5,0,1,1,3,194488
5,0,1,1,2,41720
5,0,1,1,1,5216
5,0,1,1,0,288
5,0,1,0,10,19968
5,0,1,0,9,147456
5,0,1,0,8,462080
5,0,1,0,7,817920
5,0,1,0,6,911840
5,0,1,0,5,672064
5,0,1,0,4,332672
5,0,1,0,3,109408
5,0,1,0,2,22896
5,0,1,0,1,2752
5,0,1,0,0,144
5,0,0,6,9,24
5,0,0,6,8,136
5,0,0,6,7,320
5,0,0,6,6,400
5,0,0,6,5,280
5,0,0,6,4,104
5,0,0,6,3,16
5,0,0,5,10,96
5,0,0,5,9,960
5,0,0,5,8,3680
5,0,0,5,7,7368
5,0,0,5,6,8560
5,0,0,5,5,5936
5,0,0,5,4,2400
5,0,0,5,3,520
5,0,0,5,2,48
5,0,0,4,10,1344
5,0,0,4,9,10656
5,0,0,4,8,35392
5,0,0,4,7,64896
5,0,0,4,6,72352
5,0,0,4,5,50632
5,0,0,4,4,22048
5,0,0,4,3,5680
5,0,0,4,2,768
5,0,0,4,1,40
5,0,0,3,10,6912
5,0,0,3,9,51456
5,0,0,3,8,162368
5,0,0,3,7,287232
5,0,0,3,6,315456
5,0,0,3,5,223872
5,0,0,3,4,103032
5,0,0,3,3,29784
5,0,0,3,2,4936
5,0,0,3,1,360
5,0,0,2,10,16896
5,0,0,2,9,124032
5,0,0,2,8,386560
5,0,0,2,7,679168
5,0,0,2,6,748160
5,0,0,2,5,540760
5,0,0,2,4,259448
5,0,0,2,3,81256
5,0,0,2,2,15760
5,0,0,2,1,1680
5,0,0,2,0,72
5,0,0,1,10,19968
5,0,0,1,9,147456
5,0,0,1,8,462080
5,0,0,1,7,817920
5,0,0,1,6,911840
5,0,0,1,5,672064
5,0,0,1,4,332672
5,0,0,1,3,109408
5,0,0,1,2,22896
5,0,0,1,1,2752
5,0,0,1,0,144
5,0,0,0,10,9216
5,0,0,0,9,69120
5,0,0,0,8,219648
5,0,0,0,7,393984
5,0,0,0,6,444864
5,0,0,0,5,331872
5,0,0,0,4,166080
5,0,0,0,3,55104
5,0,0,0,2,11592
5,0,0,0,1,1392
5,0,0,0,0,72
4,7,1,0,9,4
4,7,1,0,8,26
4,7,1,0,7,70
4,7,1,0,6,100
4,7,1,0,5,80
4,7,1,0,4,34
4,7,1,0,3,6
4,7,0,1,9,4
4,7,0,1,8,26
4,7,0,1,7,70
4,7,0,1,6,100
4,7,0,1,5,80
4,7,0,1,4,34
4,7,0,1,3,6
4,7,0,0,9,8
4,7,0,0,8,52
4,7,0,0,7,140
4,7,0,0,6,200
4,7,0,0,5,160
4,7,0,0,4,68
4,7,0,0,3,12
4,6,2,0,10,12
4,6,2,0,9,108
4,6,2,0,8,371
4,6,2,0,7,674
4,6,2,0,6,733
4,6,2,0,5,504
4,6,2,0,4,221
4,6,2,0,3,58
4,6,2,0,2,7
4,6,1,1,10,24
4,6,1,1,9,208
4,6,1,1,8,698
4,6,1,1,7,1260
4,6,1,1,6,1402
4,6,1,1,5,1032
4,6,1,1,4,510
4,6,1,1,3,156
4,6,1,1,2,22
4,6,1,0,10,48
4,6,1,0,9,512
4,6,1,0,8,1962
4,6,1,0,7,3898
4,6,1,0,6,4568
4,6,1,0,5,3300
4,6,1,0,4,1450
4,6,1,0,3,354
4,6,1,0,2,36
4,6,0,2,10,12
4,6,0,2,9,108
4,6,0,2,8,371
4,6,0,2,7,674
4,6,0,2,6,733
4,6,0,2,5,504
4,6,0,2,4,221
4,6,0,2,3,58
4,6,0,2,2,7
4,6,0,1,10,48
4,6,0,1,9,512
4,6,0,1,8,1962
4,6,0,1,7,3898
4,6,0,1,6,4568
4,6,0,1,5,3300
4,6,0,1,4,1450
4,6,0,1,3,354
4,6,0,1,2,36
4,6,0,0,10,48
4,6,0,0,9,592
4,6,0,0,8,2444
4,6,0,0,7,5108
4,6,0,0,6,6188
4,6,0,0,5,4520
4,6,0,0,4,1940
4,6,0,0,3,436
4,6,0,0,2,36
4,5,3,0,10,72
4,5,3,0,9,460
4,5,3,0,8,1282
4,5,3,0,7,2048
4,5,3,0,6,2062
4,5,3,0,5,1340
4,5,3,0,4,542
4,5,3,0,3,120
4,5,3,0,2,10
4,5,2,1,10,216
4,5,2,1,9,1364
4,5,2,1,8,3740
4,5,2,1,7,5894
4,5,2,1,6,5954
4,5,2,1,5,4060
4,5,2,1,4,1912
4,5,2,1,3,630
4,5,2,1,2,146
4,5,2,1,1,20
4,5,2,0,10,624
4,5,2,0,9,4272
4,5,2,0,8,12562
4,5,2,0,7,20842
4,5,2,0,6,21528
4,5,2,0,5,14384
4,5,2,0,4,6234
4,5,2,0,3,1698
4,5,2,0,2,268
4,5,2,0,1,20
4,5,1,2,10,216
4,5,1,2,9,1364
4,5,1,2,8,3740
4,5,1,2,7,5894
4,5,1,2,6,5954
4,5,1,2,5,4060
4,5,1,2,4,1912
4,5,1,2,3,630
4,5,1,2,2,146
4,5,1,2,1,20
4,5,1,1,10,1248
4,5,1,1,9,8384
4,5,1,1,8,24248
4,5,1,1,7,39896
4,5,1,1,6,41608
4,5,1,1,5,28992
4,5,1,1,4,13768
4,5,1,1,3,4376
4,5,1,1,2,856
4,5,1,1,1,80
4,5,1,0,10,1632
4,5,1,0,9,12032
4,5,1,0,8,37660
4,5,1,0,7,65856
4,5,1,0,6,71012
4,5,1,0,5,49036
4,5,1,0,4,21732
4,5,1,0,3,5976
4,5,1,0,2,924
4,5,1,0,1,60
4,5,0,3,10,72
4,5,0,3,9,460
4,5,0,3,8,1282
4,5,0,3,7,2048
4,5,0,3,6,2062
4,5,0,3,5,1340
4,5,0,3,4,542
4,5,0,3,3,120
4,5,0,3,2,10
4,5,0,2,10,624
4,5,0,2,9,4272
4,5,0,2,8,12562
4,5,0,2,7,20842
4,5,0,2,6,21528
4,5,0,2,5,14384
4,5,0,2,4,6234
4,5,0,2,3,1698
4,5,0,2,2,268
4,5,0,2,1,20
4,5,0,1,10,1632
4,5,0,1,9,12032
4,5,0,1,8,37660
4,5,0,1,7,65856
4,5,0,1,6,71012
4,5,0,1,5,49036
4,5,0,1,4,21732
4,5,0,1,3,5976
4,5,0,1,2,924
4,5,0,1,1,60
4,5,0,0,10,1344
4,5,0,0,9,10656
4,5,0,0,8,35392
4,5,0,0,7,64896
4,5,0,0,6,72352
4,5,0,0,5,50632
4,5,0,0,4,22048
4,5,0,0,3,5680
4,5,0,0,2,768
4,5,0,0,1,40
4,4,4,0,10,120
4,4,4,0,9,696
4,4,4,0,8,1854
4,4,4,0,7,2928
4,4,4,0,6,2910
4,4,4,0,5,1800
4,4,4,0,4,666
4,4,4,0,3,144
4,4,4,0,2,18
4,4,3,1,10,528
4,4,3,1,9,3040
4,4,3,1,8,7836
4,4,3,1,7,11856
4,4,3,1,6,11644
4,4,3,1,5,7784
4,4,3,1,4,3588
4,4,3,1,3,1104
4,4,3,1,2,212
4,4,3,1,1,24
4,4,3,0,10,1728
4,4,3,0,9,10424
4,4,3,0,8,28072
4,4,3,0,7,44048
4,4,3,0,6,43904
4,4,3,0,5,28384
4,4,3,0,4,11672
4,4,3,0,3,2880
4,4,3,0,2,384
4,4,3,0,1,24
4,4,2,2,10,816
4,4,2,2,9,4656
4,4,2,2,8,11844
4,4,2,2,7,17776
4,4,2,2,6,17588
4,4,2,2,5,12016
4,4,2,2,4,5668
4,4,2,2,3,1808
4,4,2,2,2,412
4,4,2,2,1,96
4,4,2,2,0,24
4,4,2,1,10,5376
4,4,2,1,9,32072
4,4,2,1,8,84596
4,4,2,1,7,130060
4,4,2,1,6,129648
4,4,2,1,5,87984
4,4,2,1,4,41220
4,4,2,1,3,13228
4,4,2,1,2,2920
4,4,2,1,1,464
4,4,2,1,0,48
4,4,2,0,10,8400
4,4,2,0,9,52912
4,4,2,0,8,146536
4,4,2,0,7,233696
4,4,2,0,6,236224
4,4,2,0,5,156888
4,4,2,0,4,68568
4,4,2,0,3,19240
4,4,2,0,2,3352
4,4,2,0,1,368
4,4,2,0,0,24
4,4,1,3,10,528
4,4,1,3,9,3040
4,4,1,3,8,7836
4,4,1,3,7,11856
4,4,1,3,6,11644
4,4,1,3,5,7784
4,4,1,3,4,3588
4,4,1,3,3,1104
4,4,1,3,2,212
4,4,1,3,1,24
4,4,1,2,10,5376
4,4,1,2,9,32072
4,4,1,2,8,84596
4,4,1,2,7,130060
4,4,1,2,6,129648
4,4,1,2,5,87984
4,4,1,2,4,41220
4,4,1,2,3,13228
4,4,1,2,2,2920
4,4,1,2,1,464
4,4,1,2,0,48
4,4,1,1,10,16992
4,4,1,1,9,105792
4,4,1,1,8,288984
4,4,1,1,7,456368
4,4,1,1,6,463272
4,4,1,1,5,317648
4,4,1,1,4,149512
4,4,1,1,3,47760
4,4,1,1,2,10040
4,4,1,1,1,1328
4,4,1,1,0,96
4,4,1,0,10,16704
4,4,1,0,9,109984
4,4,1,0,8,316000
4,4,1,0,7,519344
4,4,1,0,6,538416
4,4,1,0,5,366248
4,4,1,0,4,164544
4,4,1,0,3,47824
4,4,1,0,2,8576
4,4,1,0,1,888
4,4,1,0,0,48
4,4,0,4,10,120
4,4,0,4,9,696
4,4,0,4,8,1854
4,4,0,4,7,2928
4,4,0,4,6,2910
4,4,0,4,5,1800
4,4,0,4,4,666
4,4,0,4,3,144
4,4,0,4,2,18
4,4,0,3,10,1728
4,4,0,3,9,10424
4,4,0,3,8,28072
4,4,0,3,7,44048
4,4,0,3,6,43904
4,4,0,3,5,28384
4,4,0,3,4,11672
4,4,0,3,3,2880
4,4,0,3,2,384
4,4,0,3,1,24
4,4,0,2,10,8400
4,4,0,2,9,52912
4,4,0,2,8,146536
4,4,0,2,7,233696
4,4,0,2,6,236224
4,4,0,2,5,156888
4,4,0,2,4,68568
4,4,0,2,3,19240
4,4,0,2,2,3352
4,4,0,2,1,368
4,4,0,2,0,24
4,4,0,1,10,16704
4,4,0,1,9,109984
4,4,0,1,8,316000
4,4,0,1,7,519344
4,4,0,1,6,538416
4,4,0,1,5,366248
4,4,0,1,4,164544
4,4,0,1,3,47824
4,4,0,1,2,8576
4,4,0,1,1,888
4,4,0,1,0,48
4,4,0,0,10,11712
4,4,0,0,9,80576
4,4,0,0,8,241072
4,4,0,0,7,410272
4,4,0,0,6,436432
4,4,0,0,5,300296
4,4,0,0,4,133624
4,4,0,0,3,37320
4,4,0,0,2,6144
4,4,0,0,1,544
4,4,0,0,0,24
4,3,5,0,10,72
4,3,5,0,9,460
4,3,5,0,8,1282
4,3,5,0,7,2048
4,3,5,0,6,2062
4,3,5,0,5,1340
4,3,5,0,4,542
4,3,5,0,3,120
4,3,5,0,2,10
4,3,4,1,10,528
4,3,4,1,9,3040
4,3,4,1,8,7836
4,3,4,1,7,11856
4,3,4,1,6,11644
4,3,4,1,5,7784
4,3,4,1,4,3588
4,3,4,1,3,1104
4,3,4,1,2,212
4,3,4,1,1,24
4,3,4,0,10,1728
4,3,4,0,9,10424
4,3,4,0,8,28072
4,3,4,0,7,44048
4,3,4,0,6,43904
4,3,4,0,5,28384
4,3,4,0,4,11672
4,3,4,0,3,2880
4,3,4,0,2,384
4,3,4,0,1,24
4,3,3,2,10,1224
4,3,3,2,9,6760
4,3,3,2,8,16870
4,3,3,2,7,25128
4,3,3,2,6,24790
4,3,3,2,5,16912
4,3,3,2,4,8034
4,3,3,2,3,2616
4,3,3,2,2,570
4,3,3,2,1,72
4,3,3,1,10,8352
4,3,3,1,9,48160
4,3,3,1,8,124008
4,3,3,1,7,187784
4,3,3,1,6,185472
4,3,3,1,5,125376
4,3,3,1,4,58952
4,3,3,1,3,18824
4,3,3,1,2,3696
4,3,3,1,1,336
4,3,3,0,10,13728
4,3,3,0,9,82720
4,3,3,0,8,221496
4,3,3,0,7,345460
4,3,3,0,6,344640
4,3,3,0,5,226864
4,3,3,0,4,97944
4,3,3,0,3,26580
4,3,3,0,2,4080
4,3,3,0,1,264
4,3,2,3,10,1224
4,3,2,3,9,6760
4,3,2,3,8,16870
4,3,2,3,7,25128
4,3,2,3,6,24790
4,3,2,3,5,16912
4,3,2,3,4,8034
4,3,2,3,3,2616
4,3,2,3,2,570
4,3,2,3,1,72
4,3,2,2,10,13248
4,3,2,2,9,75064
4,3,2,2,8,190396
4,3,2,2,7,286452
4,3,2,2,6,284512
4,3,2,2,5,195176
4,3,2,2,4,93436
4,3,2,2,3,30948
4,3,2,2,2,7048
4,3,2,2,1,1096
4,3,2,2,0,96
4,3,2,1,10,44928
4,3,2,1,9,264208
4,3,2,1,8,689304
4,3,2,1,7,1054418
4,3,2,1,6,1052088
4,3,2,1,5,718912
4,3,2,1,4,341976
4,3,2,1,3,112026
4,3,2,1,2,24216
4,3,2,1,1,3140
4,3,2,1,0,192
4,3,2,0,10,48384
4,3,2,0,9,297280
4,3,2,0,8,805696
4,3,2,0,7,1266160
4,3,2,0,6,1274136
4,3,2,0,5,854108
4,3,2,0,4,383688
4,3,2,0,3,113008
4,3,2,0,2,20672
4,3,2,0,1,2116
4,3,2,0,0,96
4,3,1,4,10,528
4,3,1,4,9,3040
4,3,1,4,8,7836
4,3,1,4,7,11856
4,3,1,4,6,11644
4,3,1,4,5,7784
4,3,1,4,4,3588
4,3,1,4,3,1104
4,3,1,4,2,212
4,3,1,4,1,24
4,3,1,3,10,8352
4,3,1,3,9,48160
4,3,1,3,8,124008
4,3,1,3,7,187784
4,3,1,3,6,185472
4,3,1,3,5,125376
4,3,1,3,4,58952
4,3,1,3,3,18824
4,3,1,3,2,3696
4,3,1,3,1,336
4,3,1,2,10,44928
4,3,1,2,9,264208
4,3,1,2,8,689304
4,3,1,2,7,1054418
4,3,1,2,6,1052088
4,3,1,2,5,718912
4,3,1,2,4,341976
4,3,1,2,3,112026
4,3,1,2,2,24216
4,3,1,2,1,3140
4,3,1,2,0,192
4,3,1,1,10,99840
4,3,1,1,9,605568
4,3,1,1,8,1619200
4,3,1,1,7,2521216
4,3,1,1,6,2543728
4,3,1,1,5,1747664
4,3,1,1,4,832288
4,3,1,1,3,271808
4,3,1,1,2,58032
4,3,1,1,1,7216
4,3,1,1,0,384
4,3,1,0,10,78336
4,3,1,0,9,494528
4,3,1,0,8,1370080
4,3,1,0,7,2191392
4,3,1,0,6,2239000
4,3,1,0,5,1525508
4,3,1,0,4,700744
4,3,1,0,3,213480
4,3,1,0,2,40944
4,3,1,0,1,4388
4,3,1,0,0,192
4,3,0,5,10,72
4,3,0,5,9,460
4,3,0,5,8,1282
4,3,0,5,7,2048
4,3,0,5,6,2062
4,3,0,5,5,1340
4,3,0,5,4,542
4,3,0,5,3,120
4,3,0,5,2,10
4,3,0,4,10,1728
4,3,0,4,9,10424
4,3,0,4,8,28072
4,3,0,4,7,44048
4,3,0,4,6,43904
4,3,0,4,5,28384
4,3,0,4,4,11672
4,3,0,4,3,2880
4,3,0,4,2,384
4,3,0,4,1,24
4,3,0,3,10,13728
4,3,0,3,9,82720
4,3,0,3,8,221496
4,3,0,3,7,345460
4,3,0,3,6,344640
4,3,0,3,5,226864
4,3,0,3,4,97944
4,3,0,3,3,26580
4,3,0,3,2,4080
4,3,0,3,1,264
4,3,0,2,10,48384
4,3,0,2,9,297280
4,3,0,2,8,805696
4,3,0,2,7,1266160
4,3,0,2,6,1274136
4,3,0,2,5,854108
4,3,0,2,4,383688
4,3,0,2,3,113008
4,3,0,2,2,20672
4,3,0,2,1,2116
4,3,0,2,0,96
4,3,0,1,10,78336
4,3,0,1,9,494528
4,3,0,1,8,1370080
4,3,0,1,7,2191392
4,3,0,1,6,2239000
4,3,0,1,5,1525508
4,3,0,1,4,700744
4,3,0,1,3,213480
4,3,0,1,2,40944
4,3,0,1,1,4388
4,3,0,1,0,192
4,3,0,0,10,47616
4,3,0,0,9,309632
4,3,0,0,8,881792
4,3,0,0,7,1444160
4,3,0,0,6,1501152
4,3,0,0,5,1030392
4,3,0,0,4,470232
4,3,0,0,3,139672
4,3,0,0,2,25480
4,3,0,0,1,2512
4,3,0,0,0,96
4,2,6,0,10,12
4,2,6,0,9,108
4,2,6,0,8,371
4,2,6,0,7,674
4,2,6,0,6,733
4,2,6,0,5,504
4,2,6,0,4,221
4,2,6,0,3,58
4,2,6,0,2,7
4,2,5,1,10,216
4,2,5,1,9,1364
4,2,5,1,8,3740
4,2,5,1,7,5894
4,2,5,1,6,5954
4,2,5,1,5,4060
4,2,5,1,4,1912
4,2,5,1,3,630
4,2,5,1,2,146
4,2,5,1,1,20
4,2,5,0,10,624
4,2,5,0,9,4272
4,2,5,0,8,12562
4,2,5,0,7,20842
4,2,5,0,6,21528
4,2,5,0,5,14384
4,2,5,0,4,6234
4,2,5,0,3,1698
4,2,5,0,2,268
4,2,5,0,1,20
4,2,4,2,10,816
4,2,4,2,9,4656
4,2,4,2,8,11844
4,2,4,2,7,17776
4,2,4,2,6,17588
4,2,4,2,5,12016
4,2,4,2,4,5668
4,2,4,2,3,1808
4,2,4,2,2,412
4,2,4,2,1,96
4,2,4,2,0,24
4,2,4,1,10,5376
4,2,4,1,9,32072
4,2,4,1,8,84596
4,2,4,1,7,130060
4,2,4,1,6,129648
4,2,4,1,5,87984
4,2,4,1,4,41220
4,2,4,1,3,13228
4,2,4,1,2,2920
4,2,4,1,1,464
4,2,4,1,0,48
4,2,4,0,10,8400
4,2,4,0,9,52912
4,2,4,0,8,146536
4,2,4,0,7,233696
4,2,4,0,6,236224
4,2,4,0,5,156888
4,2,4,0,4,68568
4,2,4,0,3,19240
4,2,4,0,2,3352
4,2,4,0,1,368
4,2,4,0,0,24
4,2,3,3,10,1224
4,2,3,3,9,6760
4,2,3,3,8,16870
4,2,3,3,7,25128
4,2,3,3,6,24790
4,2,3,3,5,16912
4,2,3,3,4,8034
4,2,3,3,3,2616
4,2,3,3,2,570
4,2,3,3,1,72
4,2,3,2,10,13248
4,2,3,2,9,75064
4,2,3,2,8,190396
4,2,3,2,7,286452
4,2,3,2,6,284512
4,2,3,2,5,195176
4,2,3,2,4,93436
4,2,3,2,3,30948
4,2,3,2,2,7048
4,2,3,2,1,1096
4,2,3,2,0,96
4,2,3,1,10,44928
4,2,3,1,9,264208
4,2,3,1,8,689304
4,2,3,1,7,1054418
4,2,3,1,6,1052088
4,2,3,1,5,718912
4,2,3,1,4,341976
4,2,3,1,3,112026
4,2,3,1,2,24216
4,2,3,1,1,3140
4,2,3,1,0,192
4,2,3,0,10,48384
4,2,3,0,9,297280
4,2,3,0,8,805696
4,2,3,0,7,1266160
4,2,3,0,6,1274136
4,2,3,0,5,854108
4,2,3,0,4,383688
4,2,3,0,3,113008
4,2,3,0,2,20672
4,2,3,0,1,2116
4,2,3,0,0,96
4,2,2,4,10,816
4,2,2,4,9,4656
4,2,2,4,8,11844
4,2,2,4,7,17776
4,2,2,4,6,17588
4,2,2,4,5,12016
4,2,2,4,4,5668
4,2,2,4,3,1808
4,2,2,4,2,412
4,2,2,4,1,96
4,2,2,4,0,24
4,2,2,3,10,13248
4,2,2,3,9,75064
4,2,2,3,8,190396
4,2,2,3,7,286452
4,2,2,3,6,284512
4,2,2,3,5,195176
4,2,2,3,4,93436
4,2,2,3,3,30948
4,2,2,3,2,7048
4,2,2,3,1,1096
4,2,2,3,0,96
4,2,2,2,10,73296
4,2,2,2,9,421488
4,2,2,2,8,1080564
4,2,2,2,7,1639452
4,2,2,2,6,1639896
4,2,2,2,5,1132248
4,2,2,2,4,546600
4,2,2,2,3,183804
4,2,2,2,2,42792
4,2,2,2,1,6720
4,2,2,2,0,564
4,2,2,1,10,168000
4,2,2,1,9,994848
4,2,2,1,8,2608736
4,2,2,1,7,4013088
4,2,2,1,6,4034104
4,2,2,1,5,2782320
4,2,2,1,4,1338904
4,2,2,1,3,446496
4,2,2,1,2,99944
4,2,2,1,1,13872
4,2,2,1,0,936
4,2,2,0,10,136896
4,2,2,0,9,841920
4,2,2,0,8,2279936
4,2,2,0,7,3584320
4,2,2,0,6,3624708
4,2,2,0,5,2462476
4,2,2,0,4,1136368
4,2,2,0,3,351228
4,2,2,0,2,69744
4,2,2,0,1,8152
4,2,2,0,0,444
4,2,1,5,10,216
4,2,1,5,9,1364
4,2,1,5,8,3740
4,2,1,5,7,5894
4,2,1,5,6,5954
4,2,1,5,5,4060
4,2,1,5,4,1912
4,2,1,5,3,630
4,2,1,5,2,146
4,2,1,5,1,20
4,2,1,4,10,5376
4,2,1,4,9,32072
4,2,1,4,8,84596
4,2,1,4,7,130060
4,2,1,4,6,129648
4,2,1,4,5,87984
4,2,1,4,4,41220
4,2,1,4,3,13228
4,2,1,4,2,2920
4,2,1,4,1,464
4,2,1,4,0,48
4,2,1,3,10,44928
4,2,1,3,9,264208
4,2,1,3,8,689304
4,2,1,3,7,1054418
4,2,1,3,6,1052088
4,2,1,3,5,718912
4,2,1,3,4,341976
4,2,1,3,3,112026
4,2,1,3,2,24216
4,2,1,3,1,3140
4,2,1,3,0,192
4,2,1,2,10,168000
4,2,1,2,9,994848
4,2,1,2,8,2608736
4,2,1,2,7,4013088
4,2,1,2,6,4034104
4,2,1,2,5,2782320
4,2,1,2,4,1338904
4,2,1,2,3,446496
4,2,1,2,2,99944
4,2,1,2,1,13872
4,2,1,2,0,936
4,2,1,1,10,289920
4,2,1,1,9,1753088
4,2,1,1,8,4675440
4,2,1,1,7,7282400
4,2,1,1,6,7379444
4,2,1,1,5,5112460
4,2,1,1,4,2465396
4,2,1,1,3,821228
4,2,1,1,2,181736
4,2,1,1,1,24248
4,2,1,1,0,1488
4,2,1,0,10,188160
4,2,1,0,9,1172992
4,2,1,0,8,3212288
4,2,1,0,7,5099648
4,2,1,0,6,5207728
4,2,1,0,5,3580672
4,2,1,0,4,1681080
4,2,1,0,3,532720
4,2,1,0,2,109152
4,2,1,0,1,13072
4,2,1,0,0,696
4,2,0,6,10,12
4,2,0,6,9,108
4,2,0,6,8,371
4,2,0,6,7,674
4,2,0,6,6,733
4,2,0,6,5,504
4,2,0,6,4,221
4,2,0,6,3,58
4,2,0,6,2,7
4,2,0,5,10,624
4,2,0,5,9,4272
4,2,0,5,8,12562
4,2,0,5,7,20842
4,2,0,5,6,21528
4,2,0,5,5,14384
4,2,0,5,4,6234
4,2,0,5,3,1698
4,2,0,5,2,268
4,2,0,5,1,20
4,2,0,4,10,8400
4,2,0,4,9,52912
4,2,0,4,8,146536
4,2,0,4,7,233696
4,2,0,4,6,236224
4,2,0,4,5,156888
4,2,0,4,4,68568
4,2,0,4,3,19240
4,2,0,4,2,3352
4,2,0,4,1,368
4,2,0,4,0,24
4,2,0,3,10,48384
4,2,0,3,9,297280
4,2,0,3,8,805696
4,2,0,3,7,1266160
4,2,0,3,6,1274136
4,2,0,3,5,854108
4,2,0,3,4,383688
4,2,0,3,3,113008
4,2,0,3,2,20672
4,2,0,3,1,2116
4,2,0,3,0,96
4,2,0,2,10,136896
4,2,0,2,9,841920
4,2,0,2,8,2279936
4,2,0,2,7,3584320
4,2,0,2,6,3624708
4,2,0,2,5,2462476
4,2,0,2,4,1136368
4,2,0,2,3,351228
4,2,0,2,2,69744
4,2,0,2,1,8152
4,2,0,2,0,444
4,2,0,1,10,188160
4,2,0,1,9,1172992
4,2,0,1,8,3212288
4,2,0,1,7,5099648
4,2,0,1,6,5207728
4,2,0,1,5,3580672
4,2,0,1,4,1681080
4,2,0,1,3,532720
4,2,0,1,2,109152
4,2,0,1,1,13072
4,2,0,1,0,696
4,2,0,0,10,100608
4,2,0,0,9,639744
4,2,0,0,8,1784448
4,2,0,0,7,2877056
4,2,0,0,6,2970064
4,2,0,0,5,2050768
4,2,0,0,4,958224
4,2,0,0,3,298568
4,2,0,0,2,59156
4,2,0,0,1,6688
4,2,0,0,0,324
4,1,7,0,9,4
4,1,7,0,8,26
4,1,7,0,7,70
4,1,7,0,6,100
4,1,7,0,5,80
4,1,7,0,4,34
4,1,7,0,3,6
4,1,6,1,10,24
4,1,6,1,9,208
4,1,6,1,8,698
4,1,6,1,7,1260
4,1,6,1,6,1402
4,1,6,1,5,1032
4,1,6,1,4,510
4,1,6,1,3,156
4,1,6,1,2,22
4,1,6,0,10,48
4,1,6,0,9,512
4,1,6,0,8,1962
4,1,6,0,7,3898
4,1,6,0,6,4568
4,1,6,0,5,3300
4,1,6,0,4,1450
4,1,6,0,3,354
4,1,6,0,2,36
4,1,5,2,10,216
4,1,5,2,9,1364
4,1,5,2,8,3740
4,1,5,2,7,5894
4,1,5,2,6,5954
4,1,5,2,5,4060
4,1,5,2,4,1912
4,1,5,2,3,630
4,1,5,2,2,146
4,1,5,2,1,20
4,1,5,1,10,1248
4,1,5,1,9,8384
4,1,5,1,8,24248
4,1,5,1,7,39896
4,1,5,1,6,41608
4,1,5,1,5,28992
4,1,5,1,4,13768
4,1,5,1,3,4376
4,1,5,1,2,856
4,1,5,1,1,80
4,1,5,0,10,1632
4,1,5,0,9,12032
4,1,5,0,8,37660
4,1,5,0,7,65856
4,1,5,0,6,71012
4,1,5,0,5,49036
4,1,5,0,4,21732
4,1,5,0,3,5976
4,1,5,0,2,924
4,1,5,0,1,60
4,1,4,3,10,528
4,1,4,3,9,3040
4,1,4,3,8,7836
4,1,4,3,7,11856
4,1,4,3,6,11644
4,1,4,3,5,7784
4,1,4,3,4,3588
4,1,4,3,3,1104
4,1,4,3,2,212
4,1,4,3,1,24
4,1,4,2,10,5376
4,1,4,2,9,32072
4,1,4,2,8,84596
4,1,4,2,7,130060
4,1,4,2,6,129648
4,1,4,2,5,87984
4,1,4,2,4,41220
4,1,4,2,3,13228
4,1,4,2,2,2920
4,1,4,2,1,464
4,1,4,2,0,48
4,1,4,1,10,16992
4,1,4,1,9,105792
4,1,4,1,8,288984
4,1,4,1,7,456368
4,1,4,1,6,463272
4,1,4,1,5,317648
4,1,4,1,4,149512
4,1,4,1,3,47760
4,1,4,1,2,10040
4,1,4,1,1,1328
4,1,4,1,0,96
4,1,4,0,10,16704
4,1,4,0,9,109984
4,1,4,0,8,316000
4,1,4,0,7,519344
4,1,4,0,6,538416
4,1,4,0,5,366248
4,1,4,0,4,164544
4,1,4,0,3,47824
4,1,4,0,2,8576
4,1,4,0,1,888
4,1,4,0,0,48
4,1,3,4,10,528
4,1,3,4,9,3040
4,1,3,4,8,7836
4,1,3,4,7,11856
4,1,3,4,6,11644
4,1,3,4,5,7784
4,1,3,4,4,3588
4,1,3,4,3,1104
4,1,3,4,2,212
4,1,3,4,1,24
4,1,3,3,10,8352
4,1,3,3,9,48160
4,1,3,3,8,124008
4,1,3,3,7,187784
4,1,3,3,6,185472
4,1,3,3,5,125376
4,1,3,3,4,58952
4,1,3,3,3,18824
4,1,3,3,2,3696
4,1,3,3,1,336
4,1,3,2,10,44928
4,1,3,2,9,264208
4,1,3,2,8,689304
4,1,3,2,7,1054418
4,1,3,2,6,1052088
4,1,3,2,5,718912
4,1,3,2,4,341976
4,1,3,2,3,112026
4,1,3,2,2,24216
4,1,3,2,1,3140
4,1,3,2,0,192
4,1,3,1,10,99840
4,1,3,1,9,605568
4,1,3,1,8,1619200
4,1,3,1,7,2521216
4,1,3,1,6,2543728
4,1,3,1,5,1747664
4,1,3,1,4,832288
4,1,3,1,3,271808
4,1,3,1,2,58032
4,1,3,1,1,7216
4,1,3,1,0,384
4,1,3,0,10,78336
4,1,3,0,9,494528
4,1,3,0,8,1370080
4,1,3,0,7,2191392
4,1,3,0,6,2239000
4,1,3,0,5,1525508
4,1,3,0,4,700744
4,1,3,0,3,213480
4,1,3,0,2,40944
4,1,3,0,1,4388
4,1,3,0,0,192
4,1,2,5,10,216
4,1,2,5,9,1364
4,1,2,5,8,3740
4,1,2,5,7,5894
4,1,2,5,6,5954
4,1,2,5,5,4060
4,1,2,5,4,1912
4,1,2,5,3,630
4,1,2,5,2,146
4,1,2,5,1,20
4,1,2,4,10,5376
4,1,2,4,9,32072
4,1,2,4,8,84596
4,1,2,4,7,130060
4,1,2,4,6,129648
4,1,2,4,5,87984
4,1,2,4,4,41220
4,1,2,4,3,13228
4,1,2,4,2,2920
4,1,2,4,1,464
4,1,2,4,0,48
4,1,2,3,10,44928
4,1,2,3,9,264208
4,1,2,3,8,689304
4,1,2,3,7,1054418
4,1,2,3,6,1052088
4,1,2,3,5,718912
4,1,2,3,4,341976
4,1,2,3,3,112026
4,1,2,3,2,24216
4,1,2,3,1,3140
4,1,2,3,0,192
4,1,2,2,10,168000
4,1,2,2,9,994848
4,1,2,2,8,2608736
4,1,2,2,7,4013088
4,1,2,2,6,4034104
4,1,2,2,5,2782320
4,1,2,2,4,1338904
4,1,2,2,3,446496
4,1,2,2,2,99944
4,1,2,2,1,13872
4,1,2,2,0,936
4,1,2,1,10,289920
4,1,2,1,9,1753088
4,1,2,1,8,4675440
4,1,2,1,7,7282400
4,1,2,1,6,7379444
4,1,2,1,5,5112460
4,1,2,1,4,2465396
4,1,2,1,3,821228
4,1,2,1,2,181736
4,1,2,1,1,24248
4,1,2,1,0,1488
4,1,2,0,10,188160
4,1,2,0,9,1172992
4,1,2,0,8,3212288
4,1,2,0,7,5099648
4,1,2,0,6,5207728
4,1,2,0,5,3580672
4,1,2,0,4,1681080
4,1,2,0,3,532720
4,1,2,0,2,109152
4,1,2,0,1,13072
4,1,2,0,0,696
4,1,1,6,10,24
4,1,1,6,9,208
4,1,1,6,8,698
4,1,1,6,7,1260
4,1,1,6,6,1402
4,1,1,6,5,1032
4,1,1,6,4,510
4,1,1,6,3,156
4,1,1,6,2,22
4,1,1,5,10,1248
4,1,1,5,9,8384
4,1,1,5,8,24248
4,1,1,5,7,39896
4,1,1,5,6,41608
4,1,1,5,5,28992
4,1,1,5,4,13768
4,1,1,5,3,4376
4,1,1,5,2,856
4,1,1,5,1,80
4,1,1,4,10,16992
4,1,1,4,9,105792
4,1,1,4,8,288984
4,1,1,4,7,456368
4,1,1,4,6,463272
4,1,1,4,5,317648
4,1,1,4,4,149512
4,1,1,4,3,47760
4,1,1,4,2,10040
4,1,1,4,1,1328
4,1,1,4,0,96
4,1,1,3,10,99840
4,1,1,3,9,605568
4,1,1,3,8,1619200
4,1,1,3,7,2521216
4,1,1,3,6,2543728
4,1,1,3,5,1747664
4,1,1,3,4,832288
4,1,1,3,3,271808
4,1,1,3,2,58032
4,1,1,3,1,7216
4,1,1,3,0,384
4,1,1,2,10,289920
4,1,1,2,9,1753088
4,1,1,2,8,4675440
4,1,1,2,7,7282400
4,1,1,2,6,7379444
4,1,1,2,5,5112460
4,1,1,2,4,2465396
4,1,1,2,3,821228
4,1,1,2,2,181736
4,1,1,2,1,24248
4,1,1,2,0,1488
4,1,1,1,10,410112
4,1,1,1,9,2508288
4,1,1,1,8,6755520
4,1,1,1,7,10611552
4,1,1,1,6,10830672
4,1,1,1,5,7549896
4,1,1,1,4,3660552
4,1,1,1,3,1224936
4,1,1,1,2,271848
4,1,1,1,1,36240
4,1,1,1,0,2208
4,1,1,0,10,225792
4,1,1,0,9,1411072
4,1,1,0,8,3873408
4,1,1,0,7,6171008
4,1,1,0,6,6339808
4,1,1,0,5,4402368
4,1,1,0,4,2098808
4,1,1,0,3,680248
4,1,1,0,2,143832
4,1,1,0,1,17960
4,1,1,0,0,1008
4,1,0,7,9,4
4,1,0,7,8,26
4,1,0,7,7,70
4,1,0,7,6,100
4,1,0,7,5,80
4,1,0,7,4,34
4,1,0,7,3,6
4,1,0,6,10,48
4,1,0,6,9,512
4,1,0,6,8,1962
4,1,0,6,7,3898
4,1,0,6,6,4568
4,1,0,6,5,3300
4,1,0,6,4,1450
4,1,0,6,3,354
4,1,0,6,2,36
4,1,0,5,10,1632
4,1,0,5,9,12032
4,1,0,5,8,37660
4,1,0,5,7,65856
4,1,0,5,6,71012
4,1,0,5,5,49036
4,1,0,5,4,21732
4,1,0,5,3,5976
4,1,0,5,2,924
4,1,0,5,1,60
4,1,0,4,10,16704
4,1,0,4,9,109984
4,1,0,4,8,316000
4,1,0,4,7,519344
4,1,0,4,6,538416
4,1,0,4,5,366248
4,1,0,4,4,164544
4,1,0,4,3,47824
4,1,0,4,2,8576
4,1,0,4,1,888
4,1,0,4,0,48
4,1,0,3,10,78336
4,1,0,3,9,494528
4,1,0,3,8,1370080
4,1,0,3,7,2191392
4,1,0,3,6,2239000
4,1,0,3,5,1525508
4,1,0,3,4,700744
4,1,0,3,3,213480
4,1,0,3,2,40944
4,1,0,3,1,4388
4,1,0,3,0,192
4,1,0,2,10,188160
4,1,0,2,9,1172992
4,1,0,2,8,3212288
4,1,0,2,7,5099648
4,1,0,2,6,5207728
4,1,0,2,5,3580672
4,1,0,2,4,1681080
4,1,0,2,3,532720
4,1,0,2,2,109152
4,1,0,2,1,13072
4,1,0,2,0,696
4,1,0,1,10,225792
4,1,0,1,9,1411072
4,1,0,1,8,3873408
4,1,0,1,7,6171008
4,1,0,1,6,6339808
4,1,0,1,5,4402368
4,1,0,1,4,2098808
4,1,0,1,3,680248
4,1,0,1,2,143832
4,1,0,1,1,17960
4,1,0,1,0,1008
4,1,0,0,10,107520
4,1,0,0,9,679424
4,1,0,0,8,1885184
4,1,0,0,7,3032064
4,1,0,0,6,3137216
4,1,0,0,5,2185952
4,1,0,0,4,1040352
4,1,0,0,3,334352
4,1,0,0,2,69512
4,1,0,0,1,8448
4,1,0,0,0,456
4,0,7,1,9,4
4,0,7,1,8,26
4,0,7,1,7,70
4,0,7,1,6,100
4,0,7,1,5,80
4,0,7,1,4,34
4,0,7,1,3,6
4,0,7,0,9,8
4,0,7,0,8,52
4,0,7,0,7,140
4,0,7,0,6,200
4,0,7,0,5,160
4,0,7,0,4,68
4,0,7,0,3,12
4,0,6,2,10,12
4,0,6,2,9,108
4,0,6,2,8,371
4,0,6,2,7,674
4,0,6,2,6,733
4,0,6,2,5,504
4,0,6,2,4,221
4,0,6,2,3,58
4,0,6,2,2,7
4,0,6,1,10,48
4,0,6,1,9,512
4,0,6,1,8,1962
4,0,6,1,7,3898
4,0,6,1,6,4568
4,0,6,1,5,3300
4,0,6,1,4,1450
4,0,6,1,3,354
4,0,6,1,2,36
4,0,6,0,10,48
4,0,6,0,9,592
4,0,6,0,8,2444
4,0,6,0,7,5108
4,0,6,0,6,6188
4,0,6,0,5,4520
4,0,6,0,4,1940
4,0,6,0,3,436
4,0,6,0,2,36
4,0,5,3,10,72
4,0,5,3,9,460
4,0,5,3,8,1282
4,0,5,3,7,2048
4,0,5,3,6,2062
4,0,5,3,5,1340
4,0,5,3,4,542
4,0,5,3,3,120
4,0,5,3,2,10
4,0,5,2,10,624
4,0,5,2,9,4272
4,0,5,2,8,12562
4,0,5,2,7,20842
4,0,5,2,6,21528
4,0,5,2,5,14384
4,0,5,2,4,6234
4,0,5,2,3,1698
4,0,5,2,2,268
4,0,5,2,1,20
4,0,5,1,10,1632
4,0,5,1,9,12032
4,0,5,1,8,37660
4,0,5,1,7,65856
4,0,5,1,6,71012
4,0,5,1,5,49036
4,0,5,1,4,21732
4,0,5,1,3,5976
4,0,5,1,2,924
4,0,5,1,1,60
4,0,5,0,10,1344
4,0,5,0,9,10656
4,0,5,0,8,35392
4,0,5,0,7,64896
4,0,5,0,6,72352
4,0,5,0,5,50632
4,0,5,0,4,22048
4,0,5,0,3,5680
4,0,5,0,2,768
4,0,5,0,1,40
4,0,4,4,10,120
4,0,4,4,9,696
4,0,4,4,8,1854
4,0,4,4,7,2928
4,0,4,4,6,2910
4,0,4,4,5,1800
4,0,4,4,4,666
4,0,4,4,3,144
4,0,4,4,2,18
4,0,4,3,10,1728
4,0,4,3,9,10424
4,0,4,3,8,28072
4,0,4,3,7,44048
4,0,4,3,6,43904
4,0,4,3,5,28384
4,0,4,3,4,11672
4,0,4,3,3,2880
4,0,4,3,2,384
4,0,4,3,1,24
4,0,4,2,10,8400
4,0,4,2,9,52912
4,0,4,2,8,146536
4,0,4,2,7,233696
4,0,4,2,6,236224
4,0,4,2,5,156888
4,0,4,2,4,68568
4,0,4,2,3,19240
4,0,4,2,2,3352
4,0,4,2,1,368
4,0,4,2,0,24
4,0,4,1,10,16704
4,0,4,1,9,109984
4,0,4,1,8,316000
4,0,4,1,7,519344
4,0,4,1,6,538416
4,0,4,1,5,366248
4,0,4,1,4,164544
4,0,4,1,3,47824
4,0,4,1,2,8576
4,0,4,1,1,888
4,0,4,1,0,48
4,0,4,0,10,11712
4,0,4,0,9,80576
4,0,4,0,8,241072
4,0,4,0,7,410272
4,0,4,0,6,436432
4,0,4,0,5,300296
4,0,4,0,4,133624
4,0,4,0,3,37320
4,0,4,0,2,6144
4,0,4,0,1,544
4,0,4,0,0,24
4,0,3,5,10,72
4,0,3,5,9,460
4,0,3,5,8,1282
4,0,3,5,7,2048
4,0,3,5,6,2062
4,0,3,5,5,1340
4,0,3,5,4,542
4,0,3,5,3,120
4,0,3,5,2,10
4,0,3,4,10,1728
4,0,3,4,9,10424
4,0,3,4,8,28072
4,0,3,4,7,44048
4,0,3,4,6,43904
4,0,3,4,5,28384
4,0,3,4,4,11672
4,0,3,4,3,2880
4,0,3,4,2,384
4,0,3,4,1,24
4,0,3,3,10,13728
4,0,3,3,9,82720
4,0,3,3,8,221496
4,0,3,3,7,345460
4,0,3,3,6,344640
4,0,3,3,5,226864
4,0,3,3,4,97944
4,0,3,3,3,26580
4,0,3,3,2,4080
4,0,3,3,1,264
4,0,3,2,10,48384
4,0,3,2,9,297280
4,0,3,2,8,805696
4,0,3,2,7,1266160
4,0,3,2,6,1274136
4,0,3,2,5,854108
4,0,3,2,4,383688
4,0,3,2,3,113008
4,0,3,2,2,20672
4,0,3,2,1,2116
4,0,3,2,0,96
4,0,3,1,10,78336
4,0,3,1,9,494528
4,0,3,1,8,1370080
4,0,3,1,7,2191392
4,0,3,1,6,2239000
4,0,3,1,5,1525508
4,0,3,1,4,700744
4,0,3,1,3,213480
4,0,3,1,2,40944
4,0,3,1,1,4388
4,0,3,1,0,192
4,0,3,0,10,47616
4,0,3,0,9,309632
4,0,3,0,8,881792
4,0,3,0,7,1444160
4,0,3,0,6,1501152
4,0,3,0,5,1030392
4,0,3,0,4,470232
4,0,3,0,3,139672
4,0,3,0,2,25480
4,0,3,0,1,2512
4,0,3,0,0,96
4,0,2,6,10,12
4,0,2,6,9,108
4,0,2,6,8,371
4,0,2,6,7,674
4,0,2,6,6,733
4,0,2,6,5,504
4,0,2,6,4,221
4,0,2,6,3,58
4,0,2,6,2,7
4,0,2,5,10,624
4,0,2,5,9,4272
4,0,2,5,8,12562
4,0,2,5,7,20842
4,0,2,5,6,21528
4,0,2,5,5,14384
4,0,2,5,4,6234
4,0,2,5,3,1698
4,0,2,5,2,268
4,0,2,5,1,20
4,0,2,4,10,8400
4,0,2,4,9,52912
4,0,2,4,8,146536
4,0,2,4,7,233696
4,0,2,4,6,236224
4,0,2,4,5,156888
4,0,2,4,4,68568
4,0,2,4,3,19240
4,0,2,4,2,3352
4,0,2,4,1,368
4,0,2,4,0,24
4,0,2,3,10,48384
4,0,2,3,9,297280
4,0,2,3,8,805696
4,0,2,3,7,1266160
4,0,2,3,6,1274136
4,0,2,3,5,854108
4,0,2,3,4,383688
4,0,2,3,3,113008
4,0,2,3,2,20672
4,0,2,3,1,2116
4,0,2,3,0,96
4,0,2,2,10,136896
4,0,2,2,9,841920
4,0,2,2,8,2279936
4,0,2,2,7,3584320
4,0,2,2,6,3624708
4,0,2,2,5,2462476
4,0,2,2,4,1136368
4,0,2,2,3,351228
4,0,2,2,2,69744
4,0,2,2,1,8152
4,0,2,2,0,444
4,0,2,1,10,188160
4,0,2,1,9,1172992
4,0,2,1,8,3212288
4,0,2,1,7,5099648
4,0,2,1,6,5207728
4,0,2,1,5,3580672
4,0,2,1,4,1681080
4,0,2,1,3,532720
4,0,2,1,2,109152
4,0,2,1,1,13072
4,0,2,1,0,696
4,0,2,0,10,100608
4,0,2,0,9,639744
4,0,2,0,8,1784448
4,0,2,0,7,2877056
4,0,2,0,6,2970064
4,0,2,0,5,2050768
4,0,2,0,4,958224
4,0,2,0,3,298568
4,0,2,0,2,59156
4,0,2,0,1,6688
4,0,2,0,0,324
4,0,1,7,9,4
4,0,1,7,8,26
4,0,1,7,7,70
4,0,1,7,6,100
4,0,1,7,5,80
4,0,1,7,4,34
4,0,1,7,3,6
4,0,1,6,10,48
4,0,1,6,9,512
4,0,1,6,8,1962
4,0,1,6,7,3898
4,0,1,6,6,4568
4,0,1,6,5,3300
4,0,1,6,4,1450
4,0,1,6,3,354
4,0,1,6,2,36
4,0,1,5,10,1632
4,0,1,5,9,12032
4,0,1,5,8,37660
4,0,1,5,7,65856
4,0,1,5,6,71012
4,0,1,5,5,49036
4,0,1,5,4,21732
4,0,1,5,3,5976
4,0,1,5,2,924
4,0,1,5,1,60
4,0,1,4,10,16704
4,0,1,4,9,109984
4,0,1,4,8,316000
4,0,1,4,7,519344
4,0,1,4,6,538416
4,0,1,4,5,366248
4,0,1,4,4,164544
4,0,1,4,3,47824
4,0,1,4,2,8576
4,0,1,4,1,888
4,0,1,4,0,48
4,0,1,3,10,78336
4,0,1,3,9,494528
4,0,1,3,8,1370080
4,0,1,3,7,2191392
4,0,1,3,6,2239000
4,0,1,3,5,1525508
4,0,1,3,4,700744
4,0,1,3,3,213480
4,0,1,3,2,40944
4,0,1,3,1,4388
4,0,1,3,0,192
4,0,1,2,10,188160
4,0,1,2,9,1172992
4,0,1,2,8,3212288
4,0,1,2,7,5099648
4,0,1,2,6,5207728
4,0,1,2,5,3580672
4,0,1,2,4,1681080
4,0,1,2,3,532720
4,0,1,2,2,109152
4,0,1,2,1,13072
4,0,1,2,0,696
4,0,1,1,10,225792
4,0,1,1,9,1411072
4,0,1,1,8,3873408
4,0,1,1,7,6171008
4,0,1,1,6,6339808
4,0,1,1,5,4402368
4,0,1,1,4,2098808
4,0,1,1,3,680248
4,0,1,1,2,143832
4,0,1,1,1,17960
4,0,1,1,0,1008
4,0,1,0,10,107520
4,0,1,0,9,679424
4,0,1,0,8,1885184
4,0,1,0,7,3032064
4,0,1,0,6,3137216
4,0,1,0,5,2185952
4,0,1,0,4,1040352
4,0,1,0,3,334352
4,0,1,0,2,69512
4,0,1,0,1,8448
4,0,1,0,0,456
4,0,0,7,9,8
4,0,0,7,8,52
4,0,0,7,7,140
4,0,0,7,6,200
4,0,0,7,5,160
4,0,0,7,4,68
4,0,0,7,3,12
4,0,0,6,10,48
4,0,0,6,9,592
4,0,0,6,8,2444
4,0,0,6,7,5108
4,0,0,6,6,6188
4,0,0,6,5,4520
4,0,0,6,4,1940
4,0,0,6,3,436
4,0,0,6,2,36
4,0,0,5,10,1344
4,0,0,5,9,10656
4,0,0,5,8,35392
4,0,0,5,7,64896
4,0,0,5,6,72352
4,0,0,5,5,50632
4,0,0,5,4,22048
4,0,0,5,3,5680
4,0,0,5,2,768
4,0,0,5,1,40
4,0,0,4,10,11712
4,0,0,4,9,80576
4,0,0,4,8,241072
4,0,0,4,7,410272
4,0,0,4,6,436432
4,0,0,4,5,300296
4,0,0,4,4,133624
4,0,0,4,3,37320
4,0,0,4,2,6144
4,0,0,4,1,544
4,0,0,4,0,24
4,0,0,3,10,47616
4,0,0,3,9,309632
4,0,0,3,8,881792
4,0,0,3,7,1444160
4,0,0,3,6,1501152
4,0,0,3,5,1030392
4,0,0,3,4,470232
4,0,0,3,3,139672
4,0,0,3,2,25480
4,0,0,3,1,2512
4,0,0,3,0,96
4,0,0,2,10,100608
4,0,0,2,9,639744
4,0,0,2,8,1784448
4,0,0,2,7,2877056
4,0,0,2,6,2970064
4,0,0,2,5,2050768
4,0,0,2,4,958224
4,0,0,2,3,298568
4,0,0,2,2,59156
4,0,0,2,1,6688
4,0,0,2,0,324
4,0,0,1,10,107520
4,0,0,1,9,679424
4,0,0,1,8,1885184
4,0,0,1,7,3032064
4,0,0,1,6,3137216
4,0,0,1,5,2185952
4,0,0,1,4,1040352
4,0,0,1,3,334352
4,0,0,1,2,69512
4,0,0,1,1,8448
4,0,0,1,0,456
4,0,0,0,10,46080
4,0,0,0,9,291840
4,0,0,0,8,812544
4,0,0,0,7,1312512
4,0,0,0,6,1364736
4,0,0,0,5,955968
4,0,0,0,4,457440
4,0,0,0,3,147792
4,0,0,0,2,30876
4,0,0,0,1,3768
4,0,0,0,0,204
3,8,1,0,8,2
3,8,1,0,7,10
3,8,1,0,6,20
3,8,1,0,5,20
3,8,1,0,4,10
3,8,1,0,3,2
3,8,0,1,8,2
3,8,0,1,7,10
3,8,0,1,6,20
3,8,0,1,5,20
3,8,0,1,4,10
3,8,0,1,3,2
3,8,0,0,8,4
3,8,0,0,7,20
3,8,0,0,6,40
3,8,0,0,5,40
3,8,0,0,4,20
3,8,0,0,3,4
3,7,2,0,9,16
3,7,2,0,8,94
3,7,2,0,7,226
3,7,2,0,6,288
3,7,2,0,5,212
3,7,2,0,4,94
3,7,2,0,3,26
3,7,2,0,2,4
3,7,1,1,9,32
3,7,1,1,8,184
3,7,1,1,7,440
3,7,1,1,6,576
3,7,1,1,5,464
3,7,1,1,4,248
3,7,1,1,3,88
3,7,1,1,2,16
3,7,1,0,9,80
3,7,1,0,8,492
3,7,1,0,7,1252
3,7,1,0,6,1712
3,7,1,0,5,1368
3,7,1,0,4,652
3,7,1,0,3,180
3,7,1,0,2,24
3,7,0,2,9,16
3,7,0,2,8,94
3,7,0,2,7,226
3,7,0,2,6,288
3,7,0,2,5,212
3,7,0,2,4,94
3,7,0,2,3,26
3,7,0,2,2,4
3,7,0,1,9,80
3,7,0,1,8,492
3,7,0,1,7,1252
3,7,0,1,6,1712
3,7,0,1,5,1368
3,7,0,1,4,652
3,7,0,1,3,180
3,7,0,1,2,24
3,7,0,0,9,96
3,7,0,0,8,608
3,7,0,0,7,1596
3,7,0,0,6,2248
3,7,0,0,5,1832
3,7,0,0,4,864
3,7,0,0,3,220
3,7,0,0,2,24
3,6,3,0,10,24
3,6,3,0,9,184
3,6,3,0,8,582
3,6,3,0,7,1020
3,6,3,0,6,1106
3,6,3,0,5,768
3,6,3,0,4,330
3,6,3,0,3,76
3,6,3,0,2,6
3,6,2,1,10,72
3,6,2,1,9,560
3,6,2,1,8,1756
3,6,2,1,7,3042
3,6,2,1,6,3326
3,6,2,1,5,2456
3,6,2,1,4,1248
3,6,2,1,3,426
3,6,2,1,2,94
3,6,2,1,1,12
3,6,2,0,10,192
3,6,2,0,9,1656
3,6,2,0,8,5644
3,6,2,0,7,10380
3,6,2,0,6,11592
3,6,2,0,5,8260
3,6,2,0,4,3780
3,6,2,0,3,1068
3,6,2,0,2,168
3,6,2,0,1,12
3,6,1,2,10,72
3,6,1,2,9,560
3,6,1,2,8,1756
3,6,1,2,7,3042
3,6,1,2,6,3326
3,6,1,2,5,2456
3,6,1,2,4,1248
3,6,1,2,3,426
3,6,1,2,2,94
3,6,1,2,1,12
3,6,1,1,10,384
3,6,1,1,9,3296
3,6,1,1,8,11104
3,6,1,1,7,20288
3,6,1,1,6,22944
3,6,1,1,5,17200
3,6,1,1,4,8768
3,6,1,1,3,2944
3,6,1,1,2,576
3,6,1,1,1,48
3,6,1,0,10,480
3,6,1,0,9,4592
3,6,1,0,8,16744
3,6,1,0,7,32454
3,6,1,0,6,37856
3,6,1,0,5,27988
3,6,1,0,4,13236
3,6,1,0,3,3858
3,6,1,0,2,612
3,6,1,0,1,36
3,6,0,3,10,24
3,6,0,3,9,184
3,6,0,3,8,582
3,6,0,3,7,1020
3,6,0,3,6,1106
3,6,0,3,5,768
3,6,0,3,4,330
3,6,0,3,3,76
3,6,0,3,2,6
3,6,0,2,10,192
3,6,0,2,9,1656
3,6,0,2,8,5644
3,6,0,2,7,10380
3,6,0,2,6,11592
3,6,0,2,5,8260
3,6,0,2,4,3780
3,6,0,2,3,1068
3,6,0,2,2,168
3,6,0,2,1,12
3,6,0,1,10,480
3,6,0,1,9,4592
3,6,0,1,8,16744
3,6,0,1,7,32454
3,6,0,1,6,37856
3,6,0,1,5,27988
3,6,0,1,4,13236
3,6,0,1,3,3858
3,6,0,1,2,612
3,6,0,1,1,36
3,6,0,0,10,384
3,6,0,0,9,4032
3,6,0,0,8,15584
3,6,0,0,7,31552
3,6,0,0,6,37960
3,6,0,0,5,28432
3,6,0,0,4,13240
3,6,0,0,3,3640
3,6,0,0,2,512
3,6,0,0,1,24
3,5,4,0,10,72
3,5,4,0,9,460
3,5,4,0,8,1282
3,5,4,0,7,2048
3,5,4,0,6,2062
3,5,4,0,5,1340
3,5,4,0,4,542
3,5,4,0,3,120
3,5,4,0,2,10
3,5,3,1,10,336
3,5,3,1,9,2064
3,5,3,1,8,5516
3,5,3,1,7,8536
3,5,3,1,6,8548
3,5,3,1,5,5856
3,5,3,1,4,2836
3,5,3,1,3,952
3,5,3,1,2,172
3,5,3,0,10,1056
3,5,3,0,9,6848
3,5,3,0,8,19264
3,5,3,0,7,31040
3,5,3,0,6,31680
3,5,3,0,5,21184
3,5,3,0,4,9152
3,5,3,0,3,2368
3,5,3,0,2,288
3,5,2,2,10,528
3,5,2,2,9,3176
3,5,2,2,8,8360
3,5,2,2,7,12916
3,5,2,2,6,13084
3,5,2,2,5,9128
3,5,2,2,4,4512
3,5,2,2,3,1604
3,5,2,2,2,396
3,5,2,2,1,56
3,5,2,1,10,3360
3,5,2,1,9,21360
3,5,2,1,8,58764
3,5,2,1,7,93268
3,5,2,1,6,95584
3,5,2,1,5,66800
3,5,2,1,4,32668
3,5,2,1,3,11140
3,5,2,1,2,2456
3,5,2,1,1,264
3,5,2,0,10,5088
3,5,2,0,9,34384
3,5,2,0,8,99872
3,5,2,0,7,164890
3,5,2,0,6,171664
3,5,2,0,5,117588
3,5,2,0,4,53336
3,5,2,0,3,15570
3,5,2,0,2,2680
3,5,2,0,1,208
3,5,1,3,10,336
3,5,1,3,9,2064
3,5,1,3,8,5516
3,5,1,3,7,8536
3,5,1,3,6,8548
3,5,1,3,5,5856
3,5,1,3,4,2836
3,5,1,3,3,952
3,5,1,3,2,172
3,5,1,2,10,3360
3,5,1,2,9,21360
3,5,1,2,8,58764
3,5,1,2,7,93268
3,5,1,2,6,95584
3,5,1,2,5,66800
3,5,1,2,4,32668
3,5,1,2,3,11140
3,5,1,2,2,2456
3,5,1,2,1,264
3,5,1,1,10,10368
3,5,1,1,9,69184
3,5,1,1,8,198336
3,5,1,1,7,324952
3,5,1,1,6,340368
3,5,1,1,5,240880
3,5,1,1,4,117920
3,5,1,1,3,39416
3,5,1,1,2,8272
3,5,1,1,1,832
3,5,1,0,10,9984
3,5,1,0,9,70784
3,5,1,0,8,214048
3,5,1,0,7,365456
3,5,1,0,6,391200
3,5,1,0,5,274608
3,5,1,0,4,127800
3,5,1,0,3,38536
3,5,1,0,2,6920
3,5,1,0,1,568
3,5,0,4,10,72
3,5,0,4,9,460
3,5,0,4,8,1282
3,5,0,4,7,2048
3,5,0,4,6,2062
3,5,0,4,5,1340
3,5,0,4,4,542
3,5,0,4,3,120
3,5,0,4,2,10
3,5,0,3,10,1056
3,5,0,3,9,6848
3,5,0,3,8,19264
3,5,0,3,7,31040
3,5,0,3,6,31680
3,5,0,3,5,21184
3,5,0,3,4,9152
3,5,0,3,3,2368
3,5,0,3,2,288
3,5,0,2,10,5088
3,5,0,2,9,34384
3,5,0,2,8,99872
3,5,0,2,7,164890
3,5,0,2,6,171664
3,5,0,2,5,117588
3,5,0,2,4,53336
3,5,0,2,3,15570
3,5,0,2,2,2680
3,5,0,2,1,208
3,5,0,1,10,9984
3,5,0,1,9,70784
3,5,0,1,8,214048
3,5,0,1,7,365456
3,5,0,1,6,391200
3,5,0,1,5,274608
3,5,0,1,4,127800
3,5,0,1,3,38536
3,5,0,1,2,6920
3,5,0,1,1,568
3,5,0,0,10,6912
3,5,0,0,9,51456
3,5,0,0,8,162368
3,5,0,0,7,287232
3,5,0,0,6,315456
3,5,0,0,5,223872
3,5,0,0,4,103032
3,5,0,0,3,29784
3,5,0,0,2,4936
3,5,0,0,1,360
3,4,5,0,10,72
3,4,5,0,9,460
3,4,5,0,8,1282
3,4,5,0,7,2048
3,4,5,0,6,2062
3,4,5,0,5,1340
3,4,5,0,4,542
3,4,5,0,3,120
3,4,5,0,2,10
3,4,4,1,10,528
3,4,4,1,9,3040
3,4,4,1,8,7836
3,4,4,1,7,11856
3,4,4,1,6,11644
3,4,4,1,5,7784
3,4,4,1,4,3588
3,4,4,1,3,1104
3,4,4,1,2,212
3,4,4,1,1,24
3,4,4,0,10,1728
3,4,4,0,9,10424
3,4,4,0,8,28072
3,4,4,0,7,44048
3,4,4,0,6,43904
3,4,4,0,5,28384
3,4,4,0,4,11672
3,4,4,0,3,2880
3,4,4,0,2,384
3,4,4,0,1,24
3,4,3,2,10,1224
3,4,3,2,9,6760
3,4,3,2,8,16870
3,4,3,2,7,25128
3,4,3,2,6,24790
3,4,3,2,5,16912
3,4,3,2,4,8034
3,4,3,2,3,2616
3,4,3,2,2,570
3,4,3,2,1,72
3,4,3,1,10,8352
3,4,3,1,9,48160
3,4,3,1,8,124008
3,4,3,1,7,187784
3,4,3,1,6,185472
3,4,3,1,5,125376
3,4,3,1,4,58952
3,4,3,1,3,18824
3,4,3,1,2,3696
3,4,3,1,1,336
3,4,3,0,10,13728
3,4,3,0,9,82720
3,4,3,0,8,221496
3,4,3,0,7,345460
3,4,3,0,6,344640
3,4,3,0,5,226864
3,4,3,0,4,97944
3,4,3,0,3,26580
3,4,3,0,2,4080
3,4,3,0,1,264
3,4,2,3,10,1224
3,4,2,3,9,6760
3,4,2,3,8,16870
3,4,2,3,7,25128
3,4,2,3,6,24790
3,4,2,3,5,16912
3,4,2,3,4,8034
3,4,2,3,3,2616
3,4,2,3,2,570
3,4,2,3,1,72
3,4,2,2,10,13248
3,4,2,2,9,75064
3,4,2,2,8,190396
3,4,2,2,7,286452
3,4,2,2,6,284512
3,4,2,2,5,195176
3,4,2,2,4,93436
3,4,2,2,3,30948
3,4,2,2,2,7048
3,4,2,2,1,1096
3,4,2,2,0,96
3,4,2,1,10,44928
3,4,2,1,9,264208
3,4,2,1,8,689304
3,4,2,1,7,1054418
3,4,2,1,6,1052088
3,4,2,1,5,718912
3,4,2,1,4,341976
3,4,2,1,3,112026
3,4,2,1,2,24216
3,4,2,1,1,3140
3,4,2,1,0,192
3,4,2,0,10,48384
3,4,2,0,9,297280
3,4,2,0,8,805696
3,4,2,0,7,1266160
3,4,2,0,6,1274136
3,4,2,0,5,854108
3,4,2,0,4,383688
3,4,2,0,3,113008
3,4,2,0,2,20672
3,4,2,0,1,2116
3,4,2,0,0,96
3,4,1,4,10,528
3,4,1,4,9,3040
3,4,1,4,8,7836
3,4,1,4,7,11856
3,4,1,4,6,11644
3,4,1,4,5,7784
3,4,1,4,4,3588
3,4,1,4,3,1104
3,4,1,4,2,212
3,4,1,4,1,24
3,4,1,3,10,8352
3,4,1,3,9,48160
3,4,1,3,8,124008
3,4,1,3,7,187784
3,4,1,3,6,185472
3,4,1,3,5,125376
3,4,1,3,4,58952
3,4,1,3,3,18824
3,4,1,3,2,3696
3,4,1,3,1,336
3,4,1,2,10,44928
3,4,1,2,9,264208
3,4,1,2,8,689304
3,4,1,2,7,1054418
3,4,1,2,6,1052088
3,4,1,2,5,718912
3,4,1,2,4,341976
3,4,1,2,3,112026
3,4,1,2,2,24216
3,4,1,2,1,3140
3,4,1,2,0,192
3,4,1,1,10,99840
3,4,1,1,9,605568
3,4,1,1,8,1619200
3,4,1,1,7,2521216
3,4,1,1,6,2543728
3,4,1,1,5,1747664
3,4,1,1,4,832288
3,4,1,1,3,271808
3,4,1,1,2,58032
3,4,1,1,1,7216
3,4,1,1,0,384
3,4,1,0,10,78336
3,4,1,0,9,494528
3,4,1,0,8,1370080
3,4,1,0,7,2191392
3,4,1,0,6,2239000
3,4,1,0,5,1525508
3,4,1,0,4,700744
3,4,1,0,3,213480
3,4,1,0,2,40944
3,4,1,0,1,4388
3,4,1,0,0,192
3,4,0,5,10,72
3,4,0,5,9,460
3,4,0,5,8,1282
3,4,0,5,7,2048
3,4,0,5,6,2062
3,4,0,5,5,1340
3,4,0,5,4,542
3,4,0,5,3,120
3,4,0,5,2,10
3,4,0,4,10,1728
3,4,0,4,9,10424
3,4,0,4,8,28072
3,4,0,4,7,44048
3,4,0,4,6,43904
3,4,0,4,5,28384
3,4,0,4,4,11672
3,4,0,4,3,2880
3,4,0,4,2,384
3,4,0,4,1,24
3,4,0,3,10,13728
3,4,0,3,9,82720
3,4,0,3,8,221496
3,4,0,3,7,345460
3,4,0,3,6,344640
3,4,0,3,5,226864
3,4,0,3,4,97944
3,4,0,3,3,26580
3,4,0,3,2,4080
3,4,0,3,1,264
3,4,0,2,10,48384
3,4,0,2,9,297280
3,4,0,2,8,805696
3,4,0,2,7,1266160
3,4,0,2,6,1274136
3,4,0,2,5,854108
3,4,0,2,4,383688
3,4,0,2,3,113008
3,4,0,2,2,20672
3,4,0,2,1,2116
3,4,0,2,0,96
3,4,0,1,10,78336
3,4,0,1,9,494528
3,4,0,1,8,1370080
3,4,0,1,7,2191392
3,4,0,1,6,2239000
3,4,0,1,5,1525508
3,4,0,1,4,700744
3,4,0,1,3,213480
3,4,0,1,2,40944
3,4,0,1,1,4388
3,4,0,1,0,192
3,4,0,0,10,47616
3,4,0,0,9,309632
3,4,0,0,8,881792
3,4,0,0,7,1444160
3,4,0,0,6,1501152
3,4,0,0,5,1030392
3,4,0,0,4,470232
3,4,0,0,3,139672
3,4,0,0,2,25480
3,4,0,0,1,2512
3,4,0,0,0,96
3,3,6,0,10,24
3,3,6,0,9,184
3,3,6,0,8,582
3,3,6,0,7,1020
3,3,6,0,6,1106
3,3,6,0,5,768
3,3,6,0,4,330
3,3,6,0,3,76
3,3,6,0,2,6
3,3,5,1,10,336
3,3,5,1,9,2064
3,3,5,1,8,5516
3,3,5,1,7,8536
3,3,5,1,6,8548
3,3,5,1,5,5856
3,3,5,1,4,2836
3,3,5,1,3,952
3,3,5,1,2,172
3,3,5,0,10,1056
3,3,5,0,9,6848
3,3,5,0,8,19264
3,3,5,0,7,31040
3,3,5,0,6,31680
3,3,5,0,5,21184
3,3,5,0,4,9152
3,3,5,0,3,2368
3,3,5,0,2,288
3,3,4,2,10,1224
3,3,4,2,9,6760
3,3,4,2,8,16870
3,3,4,2,7,25128
3,3,4,2,6,24790
3,3,4,2,5,16912
3,3,4,2,4,8034
3,3,4,2,3,2616
3,3,4,2,2,570
3,3,4,2,1,72
3,3,4,1,10,8352
3,3,4,1,9,48160
3,3,4,1,8,124008
3,3,4,1,7,187784
3,3,4,1,6,185472
3,3,4,1,5,125376
3,3,4,1,4,58952
3,3,4,1,3,18824
3,3,4,1,2,3696
3,3,4,1,1,336
3,3,4,0,10,13728
3,3,4,0,9,82720
3,3,4,0,8,221496
3,3,4,0,7,345460
3,3,4,0,6,344640
3,3,4,0,5,226864
3,3,4,0,4,97944
3,3,4,0,3,26580
3,3,4,0,2,4080
3,3,4,0,1,264
3,3,3,3,10,1824
3,3,3,3,9,9696
3,3,3,3,8,23784
3,3,3,3,7,35376
3,3,3,3,6,34776
3,3,3,3,5,23424
3,3,3,3,4,11160
3,3,3,3,3,3696
3,3,3,3,2,648
3,3,3,2,10,20160
3,3,3,2,9,110208
3,3,3,2,8,273792
3,3,3,2,7,407664
3,3,3,2,6,401808
3,3,3,2,5,273216
3,3,3,2,4,129888
3,3,3,2,3,42480
3,3,3,2,2,8784
3,3,3,2,1,864
3,3,3,1,10,70272
3,3,3,1,9,398208
3,3,3,1,8,1013184
3,3,3,1,7,1524288
3,3,3,1,6,1502016
3,3,3,1,5,1015200
3,3,3,1,4,477696
3,3,3,1,3,153120
3,3,3,1,2,30528
3,3,3,1,1,2880
3,3,3,0,10,78336
3,3,3,0,9,461568
3,3,3,0,8,1212960
3,3,3,0,7,1865424
3,3,3,0,6,1847520
3,3,3,0,5,1220448
3,3,3,0,4,538272
3,3,3,0,3,153648
3,3,3,0,2,26016
3,3,3,0,1,2016
3,3,2,4,10,1224
3,3,2,4,9,6760
3,3,2,4,8,16870
3,3,2,4,7,25128
3,3,2,4,6,24790
3,3,2,4,5,16912
3,3,2,4,4,8034
3,3,2,4,3,2616
3,3,2,4,2,570
3,3,2,4,1,72
3,3,2,3,10,20160
3,3,2,3,9,110208
3,3,2,3,8,273792
3,3,2,3,7,407664
3,3,2,3,6,401808
3,3,2,3,5,273216
3,3,2,3,4,129888
3,3,2,3,3,42480
3,3,2,3,2,8784
3,3,2,3,1,864
3,3,2,2,10,113472
3,3,2,2,9,629248
3,3,2,2,8,1575568
3,3,2,2,7,2353312
3,3,2,2,6,2323872
3,3,2,2,5,1583952
3,3,2,2,4,754000
3,3,2,2,3,247488
3,3,2,2,2,53536
3,3,2,2,1,6832
3,3,2,2,0,384
3,3,2,1,10,265728
3,3,2,1,9,1514752
3,3,2,1,8,3865440
3,3,2,1,7,5826800
3,3,2,1,6,5758048
3,3,2,1,5,3906944
3,3,2,1,4,1846624
3,3,2,1,3,599440
3,3,2,1,2,126688
3,3,2,1,1,15360
3,3,2,1,0,768
3,3,2,0,10,221952
3,3,2,0,9,1310208
3,3,2,0,8,3439648
3,3,2,0,7,5280064
3,3,2,0,6,5234680
3,3,2,0,5,3489352
3,3,2,0,4,1576080
3,3,2,0,3,473024
3,3,2,0,2,89224
3,3,2,0,1,9320
3,3,2,0,0,384
3,3,1,5,10,336
3,3,1,5,9,2064
3,3,1,5,8,5516
3,3,1,5,7,8536
3,3,1,5,6,8548
3,3,1,5,5,5856
3,3,1,5,4,2836
3,3,1,5,3,952
3,3,1,5,2,172
3,3,1,4,10,8352
3,3,1,4,9,48160
3,3,1,4,8,124008
3,3,1,4,7,187784
3,3,1,4,6,185472
3,3,1,4,5,125376
3,3,1,4,4,58952
3,3,1,4,3,18824
3,3,1,4,2,3696
3,3,1,4,1,336
3,3,1,3,10,70272
3,3,1,3,9,398208
3,3,1,3,8,1013184
3,3,1,3,7,1524288
3,3,1,3,6,1502016
3,3,1,3,5,1015200
3,3,1,3,4,477696
3,3,1,3,3,153120
3,3,1,3,2,30528
3,3,1,3,1,2880
3,3,1,2,10,265728
3,3,1,2,9,1514752
3,3,1,2,8,3865440
3,3,1,2,7,5826800
3,3,1,2,6,5758048
3,3,1,2,5,3906944
3,3,1,2,4,1846624
3,3,1,2,3,599440
3,3,1,2,2,126688
3,3,1,2,1,15360
3,3,1,2,0,768
3,3,1,1,10,465408
3,3,1,1,9,2705408
3,3,1,1,8,7002432
3,3,1,1,7,10648640
3,3,1,1,6,10566704
3,3,1,1,5,7174144
3,3,1,1,4,3385088
3,3,1,1,3,1096640
3,3,1,1,2,232400
3,3,1,1,1,28736
3,3,1,1,0,1536
3,3,1,0,10,307200
3,3,1,0,9,1837568
3,3,1,0,8,4871296
3,3,1,0,7,7530688
3,3,1,0,6,7513568
3,3,1,0,5,5052272
3,3,1,0,4,2316576
3,3,1,0,3,713792
3,3,1,0,2,140832
3,3,1,0,1,15920
3,3,1,0,0,768
3,3,0,6,10,24
3,3,0,6,9,184
3,3,0,6,8,582
3,3,0,6,7,1020
3,3,0,6,6,1106
3,3,0,6,5,768
3,3,0,6,4,330
3,3,0,6,3,76
3,3,0,6,2,6
3,3,0,5,10,1056
3,3,0,5,9,6848
3,3,0,5,8,19264
3,3,0,5,7,31040
3,3,0,5,6,31680
3,3,0,5,5,21184
3,3,0,5,4,9152
3,3,0,5,3,2368
3,3,0,5,2,288
3,3,0,4,10,13728
3,3,0,4,9,82720
3,3,0,4,8,221496
3,3,0,4,7,345460
3,3,0,4,6,344640
3,3,0,4,5,226864
3,3,0,4,4,97944
3,3,0,4,3,26580
3,3,0,4,2,4080
3,3,0,4,1,264
3,3,0,3,10,78336
3,3,0,3,9,461568
3,3,0,3,8,1212960
3,3,0,3,7,1865424
3,3,0,3,6,1847520
3,3,0,3,5,1220448
3,3,0,3,4,538272
3,3,0,3,3,153648
3,3,0,3,2,26016
3,3,0,3,1,2016
3,3,0,2,10,221952
3,3,0,2,9,1310208
3,3,0,2,8,3439648
3,3,0,2,7,5280064
3,3,0,2,6,5234680
3,3,0,2,5,3489352
3,3,0,2,4,1576080
3,3,0,2,3,473024
3,3,0,2,2,89224
3,3,0,2,1,9320
3,3,0,2,0,384
3,3,0,1,10,307200
3,3,0,1,9,1837568
3,3,0,1,8,4871296
3,3,0,1,7,7530688
3,3,0,1,6,7513568
3,3,0,1,5,5052272
3,3,0,1,4,2316576
3,3,0,1,3,713792
3,3,0,1,2,140832
3,3,0,1,1,15920
3,3,0,1,0,768
3,3,0,0,10,165888
3,3,0,0,9,1010688
3,3,0,0,8,2723840
3,3,0,0,7,4268032
3,3,0,0,6,4296832
3,3,0,0,5,2897088
3,3,0,0,4,1320896
3,3,0,0,3,400544
3,3,0,0,2,76864
3,3,0,0,1,8352
3,3,0,0,0,384
3,2,7,0,9,16
3,2,7,0,8,94
3,2,7,0,7,226
3,2,7,0,6,288
3,2,7,0,5,212
3,2,7,0,4,94
3,2,7,0,3,26
3,2,7,0,2,4
3,2,6,1,10,72
3,2,6,1,9,560
3,2,6,1,8,1756
3,2,6,1,7,3042
3,2,6,1,6,3326
3,2,6,1,5,2456
3,2,6,1,4,1248
3,2,6,1,3,426
3,2,6,1,2,94
3,2,6,1,1,12
3,2,6,0,10,192
3,2,6,0,9,1656
3,2,6,0,8,5644
3,2,6,0,7,10380
3,2,6,0,6,11592
3,2,6,0,5,8260
3,2,6,0,4,3780
3,2,6,0,3,1068
3,2,6,0,2,168
3,2,6,0,1,12
3,2,5,2,10,528
3,2,5,2,9,3176
3,2,5,2,8,8360
3,2,5,2,7,12916
3,2,5,2,6,13084
3,2,5,2,5,9128
3,2,5,2,4,4512
3,2,5,2,3,1604
3,2,5,2,2,396
3,2,5,2,1,56
3,2,5,1,10,3360
3,2,5,1,9,21360
3,2,5,1,8,58764
3,2,5,1,7,93268
3,2,5,1,6,95584
3,2,5,1,5,66800
3,2,5,1,4,32668
3,2,5,1,3,11140
3,2,5,1,2,2456
3,2,5,1,1,264
3,2,5,0,10,5088
3,2,5,0,9,34384
3,2,5,0,8,99872
3,2,5,0,7,164890
3,2,5,0,6,171664
3,2,5,0,5,117588
3,2,5,0,4,53336
3,2,5,0,3,15570
3,2,5,0,2,2680
3,2,5,0,1,208
3,2,4,3,10,1224
3,2,4,3,9,6760
3,2,4,3,8,16870
3,2,4,3,7,25128
3,2,4,3,6,24790
3,2,4,3,5,16912
3,2,4,3,4,8034
3,2,4,3,3,2616
3,2,4,3,2,570
3,2,4,3,1,72
3,2,4,2,10,13248
3,2,4,2,9,75064
3,2,4,2,8,190396
3,2,4,2,7,286452
3,2,4,2,6,284512
3,2,4,2,5,195176
3,2,4,2,4,93436
3,2,4,2,3,30948
3,2,4,2,2,7048
3,2,4,2,1,1096
3,2,4,2,0,96
3,2,4,1,10,44928
3,2,4,1,9,264208
3,2,4,1,8,689304
3,2,4,1,7,1054418
3,2,4,1,6,1052088
3,2,4,1,5,718912
3,2,4,1,4,341976
3,2,4,1,3,112026
3,2,4,1,2,24216
3,2,4,1,1,3140
3,2,4,1,0,192
3,2,4,0,10,48384
3,2,4,0,9,297280
3,2,4,0,8,805696
3,2,4,0,7,1266160
3,2,4,0,6,1274136
3,2,4,0,5,854108
3,2,4,0,4,383688
3,2,4,0,3,113008
3,2,4,0,2,20672
3,2,4,0,1,2116
3,2,4,0,0,96
3,2,3,4,10,1224
3,2,3,4,9,6760
3,2,3,4,8,16870
3,2,3,4,7,25128
3,2,3,4,6,24790
3,2,3,4,5,16912
3,2,3,4,4,8034
3,2,3,4,3,2616
3,2,3,4,2,570
3,2,3,4,1,72
3,2,3,3,10,20160
3,2,3,3,9,110208
3,2,3,3,8,273792
3,2,3,3,7,407664
3,2,3,3,6,401808
3,2,3,3,5,273216
3,2,3,3,4,129888
3,2,3,3,3,42480
3,2,3,3,2,8784
3,2,3,3,1,864
3,2,3,2,10,113472
3,2,3,2,9,629248
3,2,3,2,8,1575568
3,2,3,2,7,2353312
3,2,3,2,6,2323872
3,2,3,2,5,1583952
3,2,3,2,4,754000
3,2,3,2,3,247488
3,2,3,2,2,53536
3,2,3,2,1,6832
3,2,3,2,0,384
3,2,3,1,10,265728
3,2,3,1,9,1514752
3,2,3,1,8,3865440
3,2,3,1,7,5826800
3,2,3,1,6,5758048
3,2,3,1,5,3906944
3,2,3,1,4,1846624
3,2,3,1,3,599440
3,2,3,1,2,126688
3,2,3,1,1,15360
3,2,3,1,0,768
3,2,3,0,10,221952
3,2,3,0,9,1310208
3,2,3,0,8,3439648
3,2,3,0,7,5280064
3,2,3,0,6,5234680
3,2,3,0,5,3489352
3,2,3,0,4,1576080
3,2,3,0,3,473024
3,2,3,0,2,89224
3,2,3,0,1,9320
3,2,3,0,0,384
3,2,2,5,10,528
3,2,2,5,9,3176
3,2,2,5,8,8360
3,2,2,5,7,12916
3,2,2,5,6,13084
3,2,2,5,5,9128
3,2,2,5,4,4512
3,2,2,5,3,1604
3,2,2,5,2,396
3,2,2,5,1,56
3,2,2,4,10,13248
3,2,2,4,9,75064
3,2,2,4,8,190396
3,2,2,4,7,286452
3,2,2,4,6,284512
3,2,2,4,5,195176
3,2,2,4,4,93436
3,2,2,4,3,30948
3,2,2,4,2,7048
3,2,2,4,1,1096
3,2,2,4,0,96
3,2,2,3,10,113472
3,2,2,3,9,629248
3,2,2,3,8,1575568
3,2,2,3,7,2353312
3,2,2,3,6,2323872
3,2,2,3,5,1583952
3,2,2,3,4,754000
3,2,2,3,3,247488
3,2,2,3,2,53536
3,2,2,3,1,6832
3,2,2,3,0,384
3,2,2,2,10,438144
3,2,2,2,9,2437056
3,2,2,2,8,6109536
3,2,2,2,7,9124272
3,2,2,2,6,9003936
3,2,2,2,5,6132336
3,2,2,2,4,2917200
3,2,2,2,3,958800
3,2,2,2,2,209952
3,2,2,2,1,28080
3,2,2,2,0,1776
3,2,2,1,10,785664
3,2,2,1,9,4451584
3,2,2,1,8,11299712
3,2,2,1,7,16968864
3,2,2,1,6,16734960
3,2,2,1,5,11347160
3,2,2,1,4,5364704
3,2,2,1,3,1747760
3,2,2,1,2,375632
3,2,2,1,1,48088
3,2,2,1,0,2784
3,2,2,0,10,532992
3,2,2,0,9,3105792
3,2,2,0,8,8057792
3,2,2,0,7,12255776
3,2,2,0,6,12092848
3,2,2,0,5,8076824
3,2,2,0,4,3690688
3,2,2,0,3,1136480
3,2,2,0,2,225056
3,2,2,0,1,25800
3,2,2,0,0,1296
3,2,1,6,10,72
3,2,1,6,9,560
3,2,1,6,8,1756
3,2,1,6,7,3042
3,2,1,6,6,3326
3,2,1,6,5,2456
3,2,1,6,4,1248
3,2,1,6,3,426
3,2,1,6,2,94
3,2,1,6,1,12
3,2,1,5,10,3360
3,2,1,5,9,21360
3,2,1,5,8,58764
3,2,1,5,7,93268
3,2,1,5,6,95584
3,2,1,5,5,66800
3,2,1,5,4,32668
3,2,1,5,3,11140
3,2,1,5,2,2456
3,2,1,5,1,264
3,2,1,4,10,44928
3,2,1,4,9,264208
3,2,1,4,8,689304
3,2,1,4,7,1054418
3,2,1,4,6,1052088
3,2,1,4,5,718912
3,2,1,4,4,341976
3,2,1,4,3,112026
3,2,1,4,2,24216
3,2,1,4,1,3140
3,2,1,4,0,192
3,2,1,3,10,265728
3,2,1,3,9,1514752
3,2,1,3,8,3865440
3,2,1,3,7,5826800
3,2,1,3,6,5758048
3,2,1,3,5,3906944
3,2,1,3,4,1846624
3,2,1,3,3,599440
3,2,1,3,2,126688
3,2,1,3,1,15360
3,2,1,3,0,768
3,2,1,2,10,785664
3,2,1,2,9,4451584
3,2,1,2,8,11299712
3,2,1,2,7,16968864
3,2,1,2,6,16734960
3,2,1,2,5,11347160
3,2,1,2,4,5364704
3,2,1,2,3,1747760
3,2,1,2,2,375632
3,2,1,2,1,48088
3,2,1,2,0,2784
3,2,1,1,10,1139712
3,2,1,1,9,6519808
3,2,1,1,8,16655744
3,2,1,1,7,25089216
3,2,1,1,6,24747680
3,2,1,1,5,16747920
3,2,1,1,4,7893712
3,2,1,1,3,2562864
3,2,1,1,2,548944
3,2,1,1,1,70016
3,2,1,1,0,4032
3,2,1,0,10,646656
3,2,1,0,9,3773952
3,2,1,0,8,9794048
3,2,1,0,7,14892800
3,2,1,0,6,14702688
3,2,1,0,5,9851552
3,2,1,0,4,4538768
3,2,1,0,3,1419888
3,2,1,0,2,288608
3,2,1,0,1,34400
3,2,1,0,0,1824
3,2,0,7,9,16
3,2,0,7,8,94
3,2,0,7,7,226
3,2,0,7,6,288
3,2,0,7,5,212
3,2,0,7,4,94
3,2,0,7,3,26
3,2,0,7,2,4
3,2,0,6,10,192
3,2,0,6,9,1656
3,2,0,6,8,5644
3,2,0,6,7,10380
3,2,0,6,6,11592
3,2,0,6,5,8260
3,2,0,6,4,3780
3,2,0,6,3,1068
3,2,0,6,2,168
3,2,0,6,1,12
3,2,0,5,10,5088
3,2,0,5,9,34384
3,2,0,5,8,99872
3,2,0,5,7,164890
3,2,0,5,6,171664
3,2,0,5,5,117588
3,2,0,5,4,53336
3,2,0,5,3,15570
3,2,0,5,2,2680
3,2,0,5,1,208
3,2,0,4,10,48384
3,2,0,4,9,297280
3,2,0,4,8,805696
3,2,0,4,7,1266160
3,2,0,4,6,1274136
3,2,0,4,5,854108
3,2,0,4,4,383688
3,2,0,4,3,113008
3,2,0,4,2,20672
3,2,0,4,1,2116
3,2,0,4,0,96
3,2,0,3,10,221952
3,2,0,3,9,1310208
3,2,0,3,8,3439648
3,2,0,3,7,5280064
3,2,0,3,6,5234680
3,2,0,3,5,3489352
3,2,0,3,4,1576080
3,2,0,3,3,473024
3,2,0,3,2,89224
3,2,0,3,1,9320
3,2,0,3,0,384
3,2,0,2,10,532992
3,2,0,2,9,3105792
3,2,0,2,8,8057792
3,2,0,2,7,12255776
3,2,0,2,6,12092848
3,2,0,2,5,8076824
3,2,0,2,4,3690688
3,2,0,2,3,1136480
3,2,0,2,2,225056
3,2,0,2,1,25800
3,2,0,2,0,1296
3,2,0,1,10,646656
3,2,0,1,9,3773952
3,2,0,1,8,9794048
3,2,0,1,7,14892800
3,2,0,1,6,14702688
3,2,0,1,5,9851552
3,2,0,1,4,4538768
3,2,0,1,3,1419888
3,2,0,1,2,288608
3,2,0,1,1,34400
3,2,0,1,0,1824
3,2,0,0,10,313344
3,2,0,0,9,1846272
3,2,0,0,8,4830208
3,2,0,0,7,7387648
3,2,0,0,6,7313280
3,2,0,0,5,4894144
3,2,0,0,4,2240896
3,2,0,0,3,692544
3,2,0,0,2,138064
3,2,0,0,1,16000
3,2,0,0,0,816
3,1,8,0,8,2
3,1,8,0,7,10
3,1,8,0,6,20
3,1,8,0,5,20
3,1,8,0,4,10
3,1,8,0,3,2
3,1,7,1,9,32
3,1,7,1,8,184
3,1,7,1,7,440
3,1,7,1,6,576
3,1,7,1,5,464
3,1,7,1,4,248
3,1,7,1,3,88
3,1,7,1,2,16
3,1,7,0,9,80
3,1,7,0,8,492
3,1,7,0,7,1252
3,1,7,0,6,1712
3,1,7,0,5,1368
3,1,7,0,4,652
3,1,7,0,3,180
3,1,7,0,2,24
3,1,6,2,10,72
3,1,6,2,9,560
3,1,6,2,8,1756
3,1,6,2,7,3042
3,1,6,2,6,3326
3,1,6,2,5,2456
3,1,6,2,4,1248
3,1,6,2,3,426
3,1,6,2,2,94
3,1,6,2,1,12
3,1,6,1,10,384
3,1,6,1,9,3296
3,1,6,1,8,11104
3,1,6,1,7,20288
3,1,6,1,6,22944
3,1,6,1,5,17200
3,1,6,1,4,8768
3,1,6,1,3,2944
3,1,6,1,2,576
3,1,6,1,1,48
3,1,6,0,10,480
3,1,6,0,9,4592
3,1,6,0,8,16744
3,1,6,0,7,32454
3,1,6,0,6,37856
3,1,6,0,5,27988
3,1,6,0,4,13236
3,1,6,0,3,3858
3,1,6,0,2,612
3,1,6,0,1,36
3,1,5,3,10,336
3,1,5,3,9,2064
3,1,5,3,8,5516
3,1,5,3,7,8536
3,1,5,3,6,8548
3,1,5,3,5,5856
3,1,5,3,4,2836
3,1,5,3,3,952
3,1,5,3,2,172
3,1,5,2,10,3360
3,1,5,2,9,21360
3,1,5,2,8,58764
3,1,5,2,7,93268
3,1,5,2,6,95584
3,1,5,2,5,66800
3,1,5,2,4,32668
3,1,5,2,3,11140
3,1,5,2,2,2456
3,1,5,2,1,264
3,1,5,1,10,10368
3,1,5,1,9,69184
3,1,5,1,8,198336
3,1,5,1,7,324952
3,1,5,1,6,340368
3,1,5,1,5,240880
3,1,5,1,4,117920
3,1,5,1,3,39416
3,1,5,1,2,8272
3,1,5,1,1,832
3,1,5,0,10,9984
3,1,5,0,9,70784
3,1,5,0,8,214048
3,1,5,0,7,365456
3,1,5,0,6,391200
3,1,5,0,5,274608
3,1,5,0,4,127800
3,1,5,0,3,38536
3,1,5,0,2,6920
3,1,5,0,1,568
3,1,4,4,10,528
3,1,4,4,9,3040
3,1,4,4,8,7836
3,1,4,4,7,11856
3,1,4,4,6,11644
3,1,4,4,5,7784
3,1,4,4,4,3588
3,1,4,4,3,1104
3,1,4,4,2,212
3,1,4,4,1,24
3,1,4,3,10,8352
3,1,4,3,9,48160
3,1,4,3,8,124008
3,1,4,3,7,187784
3,1,4,3,6,185472
3,1,4,3,5,125376
3,1,4,3,4,58952
3,1,4,3,3,18824
3,1,4,3,2,3696
3,1,4,3,1,336
3,1,4,2,10,44928
3,1,4,2,9,264208
3,1,4,2,8,689304
3,1,4,2,7,1054418
3,1,4,2,6,1052088
3,1,4,2,5,718912
3,1,4,2,4,341976
3,1,4,2,3,112026
3,1,4,2,2,24216
3,1,4,2,1,3140
3,1,4,2,0,192
3,1,4,1,10,99840
3,1,4,1,9,605568
3,1,4,1,8,1619200
3,1,4,1,7,2521216
3,1,4,1,6,2543728
3,1,4,1,5,1747664
3,1,4,1,4,832288
3,1,4,1,3,271808
3,1,4,1,2,58032
3,1,4,1,1,7216
3,1,4,1,0,384
3,1,4,0,10,78336
3,1,4,0,9,494528
3,1,4,0,8,1370080
3,1,4,0,7,2191392
3,1,4,0,6,2239000
3,1,4,0,5,1525508
3,1,4,0,4,700744
3,1,4,0,3,213480
3,1,4,0,2,40944
3,1,4,0,1,4388
3,1,4,0,0,192
3,1,3,5,10,336
3,1,3,5,9,2064
3,1,3,5,8,5516
3,1,3,5,7,8536
3,1,3,5,6,8548
3,1,3,5,5,5856
3,1,3,5,4,2836
3,1,3,5,3,952
3,1,3,5,2,172
3,1,3,4,10,8352
3,1,3,4,9,48160
3,1,3,4,8,124008
3,1,3,4,7,187784
3,1,3,4,6,185472
3,1,3,4,5,125376
3,1,3,4,4,58952
3,1,3,4,3,18824
3,1,3,4,2,3696
3,1,3,4,1,336
3,1,3,3,10,70272
3,1,3,3,9,398208
3,1,3,3,8,1013184
3,1,3,3,7,1524288
3,1,3,3,6,1502016
3,1,3,3,5,1015200
3,1,3,3,4,477696
3,1,3,3,3,153120
3,1,3,3,2,30528
3,1,3,3,1,2880
3,1,3,2,10,265728
3,1,3,2,9,1514752
3,1,3,2,8,3865440
3,1,3,2,7,5826800
3,1,3,2,6,5758048
3,1,3,2,5,3906944
3,1,3,2,4,1846624
3,1,3,2,3,599440
3,1,3,2,2,126688
3,1,3,2,1,15360
3,1,3,2,0,768
3,1,3,1,10,465408
3,1,3,1,9,2705408
3,1,3,1,8,7002432
3,1,3,1,7,10648640
3,1,3,1,6,10566704
3,1,3,1,5,7174144
3,1,3,1,4,3385088
3,1,3,1,3,1096640
3,1,3,1,2,232400
3,1,3,1,1,28736
3,1,3,1,0,1536
3,1,3,0,10,307200
3,1,3,0,9,1837568
3,1,3,0,8,4871296
3,1,3,0,7,7530688
3,1,3,0,6,7513568
3,1,3,0,5,5052272
3,1,3,0,4,2316576
3,1,3,0,3,713792
3,1,3,0,2,140832
3,1,3,0,1,15920
3,1,3,0,0,768
3,1,2,6,10,72
3,1,2,6,9,560
3,1,2,6,8,1756
3,1,2,6,7,3042
3,1,2,6,6,3326
3,1,2,6,5,2456
3,1,2,6,4,1248
3,1,2,6,3,426
3,1,2,6,2,94
3,1,2,6,1,12
3,1,2,5,10,3360
3,1,2,5,9,21360
3,1,2,5,8,58764
3,1,2,5,7,93268
3,1,2,5,6,95584
3,1,2,5,5,66800
3,1,2,5,4,32668
3,1,2,5,3,11140
3,1,2,5,2,2456
3,1,2,5,1,264
3,1,2,4,10,44928
3,1,2,4,9,264208
3,1,2,4,8,689304
3,1,2,4,7,1054418
3,1,2,4,6,1052088
3,1,2,4,5,718912
3,1,2,4,4,341976
3,1,2,4,3,112026
3,1,2,4,2,24216
3,1,2,4,1,3140
3,1,2,4,0,192
3,1,2,3,10,265728
3,1,2,3,9,1514752
3,1,2,3,8,3865440
3,1,2,3,7,5826800
3,1,2,3,6,5758048
3,1,2,3,5,3906944
3,1,2,3,4,1846624
3,1,2,3,3,599440
3,1,2,3,2,126688
3,1,2,3,1,15360
3,1,2,3,0,768
3,1,2,2,10,785664
3,1,2,2,9,4451584
3,1,2,2,8,11299712
3,1,2,2,7,16968864
3,1,2,2,6,16734960
3,1,2,2,5,11347160
3,1,2,2,4,5364704
3,1,2,2,3,1747760
3,1,2,2,2,375632
3,1,2,2,1,48088
3,1,2,2,0,2784
3,1,2,1,10,1139712
3,1,2,1,9,6519808
3,1,2,1,8,16655744
3,1,2,1,7,25089216
3,1,2,1,6,24747680
3,1,2,1,5,16747920
3,1,2,1,4,7893712
3,1,2,1,3,2562864
3,1,2,1,2,548944
3,1,2,1,1,70016
3,1,2,1,0,4032
3,1,2,0,10,646656
3,1,2,0,9,3773952
3,1,2,0,8,9794048
3,1,2,0,7,14892800
3,1,2,0,6,14702688
3,1,2,0,5,9851552
3,1,2,0,4,4538768
3,1,2,0,3,1419888
3,1,2,0,2,288608
3,1,2,0,1,34400
3,1,2,0,0,1824
3,1,1,7,9,32
3,1,1,7,8,184
3,1,1,7,7,440
3,1,1,7,6,576
3,1,1,7,5,464
3,1,1,7,4,248
3,1,1,7,3,88
3,1,1,7,2,16
3,1,1,6,10,384
3,1,1,6,9,3296
3,1,1,6,8,11104
3,1,1,6,7,20288
3,1,1,6,6,22944
3,1,1,6,5,17200
3,1,1,6,4,8768
3,1,1,6,3,2944
3,1,1,6,2,576
3,1,1,6,1,48
3,1,1,5,10,10368
3,1,1,5,9,69184
3,1,1,5,8,198336
3,1,1,5,7,324952
3,1,1,5,6,340368
3,1,1,5,5,240880
3,1,1,5,4,117920
3,1,1,5,3,39416
3,1,1,5,2,8272
3,1,1,5,1,832
3,1,1,4,10,99840
3,1,1,4,9,605568
3,1,1,4,8,1619200
3,1,1,4,7,2521216
3,1,1,4,6,2543728
3,1,1,4,5,1747664
3,1,1,4,4,832288
3,1,1,4,3,271808
3,1,1,4,2,58032
3,1,1,4,1,7216
3,1,1,4,0,384
3,1,1,3,10,465408
3,1,1,3,9,2705408
3,1,1,3,8,7002432
3,1,1,3,7,10648640
3,1,1,3,6,10566704
3,1,1,3,5,7174144
3,1,1,3,4,3385088
3,1,1,3,3,1096640
3,1,1,3,2,232400
3,1,1,3,1,28736
3,1,1,3,0,1536
3,1,1,2,10,1139712
3,1,1,2,9,6519808
3,1,1,2,8,16655744
3,1,1,2,7,25089216
3,1,1,2,6,24747680
3,1,1,2,5,16747920
3,1,1,2,4,7893712
3,1,1,2,3,2562864
3,1,1,2,2,548944
3,1,1,2,1,70016
3,1,1,2,0,4032
3,1,1,1,10,1413120
3,1,1,1,9,8085504
3,1,1,1,8,20642304
3,1,1,1,7,31053312
3,1,1,1,6,30574080
3,1,1,1,5,20645376
3,1,1,1,4,9708576
3,1,1,1,3,3146400
3,1,1,1,2,673632
3,1,1,1,1,86112
3,1,1,1,0,4992
3,1,1,0,10,700416
3,1,1,0,9,4052992
3,1,1,0,8,10436608
3,1,1,0,7,15771648
3,1,1,0,6,15512320
3,1,1,0,5,10390912
3,1,1,0,4,4807296
3,1,1,0,3,1518784
3,1,1,0,2,313984
3,1,1,0,1,38400
3,1,1,0,0,2112
3,1,0,8,8,2
3,1,0,8,7,10
3,1,0,8,6,20
3,1,0,8,5,20
3,1,0,8,4,10
3,1,0,8,3,2
3,1,0,7,9,80
3,1,0,7,8,492
3,1,0,7,7,1252
3,1,0,7,6,1712
3,1,0,7,5,1368
3,1,0,7,4,652
3,1,0,7,3,180
3,1,0,7,2,24
3,1,0,6,10,480
3,1,0,6,9,4592
3,1,0,6,8,16744
3,1,0,6,7,32454
3,1,0,6,6,37856
3,1,0,6,5,27988
3,1,0,6,4,13236
3,1,0,6,3,3858
3,1,0,6,2,612
3,1,0,6,1,36
3,1,0,5,10,9984
3,1,0,5,9,70784
3,1,0,5,8,214048
3,1,0,5,7,365456
3,1,0,5,6,391200
3,1,0,5,5,274608
3,1,0,5,4,127800
3,1,0,5,3,38536
3,1,0,5,2,6920
3,1,0,5,1,568
3,1,0,4,10,78336
3,1,0,4,9,494528
3,1,0,4,8,1370080
3,1,0,4,7,2191392
3,1,0,4,6,2239000
3,1,0,4,5,1525508
3,1,0,4,4,700744
3,1,0,4,3,213480
3,1,0,4,2,40944
3,1,0,4,1,4388
3,1,0,4,0,192
3,1,0,3,10,307200
3,1,0,3,9,1837568
3,1,0,3,8,4871296
3,1,0,3,7,7530688
3,1,0,3,6,7513568
3,1,0,3,5,5052272
3,1,0,3,4,2316576
3,1,0,3,3,713792
3,1,0,3,2,140832
3,1,0,3,1,15920
3,1,0,3,0,768
3,1,0,2,10,646656
3,1,0,2,9,3773952
3,1,0,2,8,9794048
3,1,0,2,7,14892800
3,1,0,2,6,14702688
3,1,0,2,5,9851552
3,1,0,2,4,4538768
3,1,0,2,3,1419888
3,1,0,2,2,288608
3,1,0,2,1,34400
3,1,0,2,0,1824
3,1,0,1,10,700416
3,1,0,1,9,4052992
3,1,0,1,8,10436608
3,1,0,1,7,15771648
3,1,0,1,6,15512320
3,1,0,1,5,10390912
3,1,0,1,4,4807296
3,1,0,1,3,1518784
3,1,0,1,2,313984
3,1,0,1,1,38400
3,1,0,1,0,2112
3,1,0,0,10,307200
3,1,0,0,9,1779712
3,1,0,0,8,4586496
3,1,0,0,7,6930944
3,1,0,0,6,6807808
3,1,0,0,5,4545408
3,1,0,0,4,2090816
3,1,0,0,3,654688
3,1,0,0,2,133632
3,1,0,0,1,16064
3,1,0,0,0,864
3,0,8,1,8,2
3,0,8,1,7,10
3,0,8,1,6,20
3,0,8,1,5,20
3,0,8,1,4,10
3,0,8,1,3,2
3,0,8,0,8,4
3,0,8,0,7,20
3,0,8,0,6,40
3,0,8,0,5,40
3,0,8,0,4,20
3,0,8,0,3,4
3,0,7,2,9,16
3,0,7,2,8,94
3,0,7,2,7,226
3,0,7,2,6,288
3,0,7,2,5,212
3,0,7,2,4,94
3,0,7,2,3,26
3,0,7,2,2,4
3,0,7,1,9,80
3,0,7,1,8,492
3,0,7,1,7,1252
3,0,7,1,6,1712
3,0,7,1,5,1368
3,0,7,1,4,652
3,0,7,1,3,180
3,0,7,1,2,24
3,0,7,0,9,96
3,0,7,0,8,608
3,0,7,0,7,1596
3,0,7,0,6,2248
3,0,7,0,5,1832
3,0,7,0,4,864
3,0,7,0,3,220
3,0,7,0,2,24
3,0,6,3,10,24
3,0,6,3,9,184
3,0,6,3,8,582
3,0,6,3,7,1020
3,0,6,3,6,1106
3,0,6,3,5,768
3,0,6,3,4,330
3,0,6,3,3,76
3,0,6,3,2,6
3,0,6,2,10,192
3,0,6,2,9,1656
3,0,6,2,8,5644
3,0,6,2,7,10380
3,0,6,2,6,11592
3,0,6,2,5,8260
3,0,6,2,4,3780
3,0,6,2,3,1068
3,0,6,2,2,168
3,0,6,2,1,12
3,0,6,1,10,480
3,0,6,1,9,4592
3,0,6,1,8,16744
3,0,6,1,7,32454
3,0,6,1,6,37856
3,0,6,1,5,27988
3,0,6,1,4,13236
3,0,6,1,3,3858
3,0,6,1,2,612
3,0,6,1,1,36
3,0,6,0,10,384
3,0,6,0,9,4032
3,0,6,0,8,15584
3,0,6,0,7,31552
3,0,6,0,6,37960
3,0,6,0,5,28432
3,0,6,0,4,13240
3,0,6,0,3,3640
3,0,6,0,2,512
3,0,6,0,1,24
3,0,5,4,10,72
3,0,5,4,9,460
3,0,5,4,8,1282
3,0,5,4,7,2048
3,0,5,4,6,2062
3,0,5,4,5,1340
3,0,5,4,4,542
3,0,5,4,3,120
3,0,5,4,2,10
3,0,5,3,10,1056
3,0,5,3,9,6848
3,0,5,3,8,19264
3,0,5,3,7,31040
3,0,5,3,6,31680
3,0,5,3,5,21184
3,0,5,3,4,9152
3,0,5,3,3,2368
3,0,5,3,2,288
3,0,5,2,10,5088
3,0,5,2,9,34384
3,0,5,2,8,99872
3,0,5,2,7,164890
3,0,5,2,6,171664
3,0,5,2,5,117588
3,0,5,2,4,53336
3,0,5,2,3,15570
3,0,5,2,2,2680
3,0,5,2,1,208
3,0,5,1,10,9984
3,0,5,1,9,70784
3,0,5,1,8,214048
3,0,5,1,7,365456
3,0,5,1,6,391200
3,0,5,1,5,274608
3,0,5,1,4,127800
3,0,5,1,3,38536
3,0,5,1,2,6920
3,0,5,1,1,568
3,0,5,0,10,6912
3,0,5,0,9,51456
3,0,5,0,8,162368
3,0,5,0,7,287232
3,0,5,0,6,315456
3,0,5,0,5,223872
3,0,5,0,4,103032
3,0,5,0,3,29784
3,0,5,0,2,4936
3,0,5,0,1,360
3,0,4,5,10,72
3,0,4,5,9,460
3,0,4,5,8,1282
3,0,4,5,7,2048
3,0,4,5,6,2062
3,0,4,5,5,1340
3,0,4,5,4,542
3,0,4,5,3,120
3,0,4,5,2,10
3,0,4,4,10,1728
3,0,4,4,9,10424
3,0,4,4,8,28072
3,0,4,4,7,44048
3,0,4,4,6,43904
3,0,4,4,5,28384
3,0,4,4,4,11672
3,0,4,4,3,2880
3,0,4,4,2,384
3,0,4,4,1,24
3,0,4,3,10,13728
3,0,4,3,9,82720
3,0,4,3,8,221496
3,0,4,3,7,345460
3,0,4,3,6,344640
3,0,4,3,5,226864
3,0,4,3,4,97944
3,0,4,3,3,26580
3,0,4,3,2,4080
3,0,4,3,1,264
3,0,4,2,10,48384
3,0,4,2,9,297280
3,0,4,2,8,805696
3,0,4,2,7,1266160
3,0,4,2,6,1274136
3,0,4,2,5,854108
3,0,4,2,4,383688
3,0,4,2,3,113008
3,0,4,2,2,20672
3,0,4,2,1,2116
3,0,4,2,0,96
3,0,4,1,10,78336
3,0,4,1,9,494528
3,0,4,1,8,1370080
3,0,4,1,7,2191392
3,0,4,1,6,2239000
3,0,4,1,5,1525508
3,0,4,1,4,700744
3,0,4,1,3,213480
3,0,4,1,2,40944
3,0,4,1,1,4388
3,0,4,1,0,192
3,0,4,0,10,47616
3,0,4,0,9,309632
3,0,4,0,8,881792
3,0,4,0,7,1444160
3,0,4,0,6,1501152
3,0,4,0,5,1030392
3,0,4,0,4,470232
3,0,4,0,3,139672
3,0,4,0,2,25480
3,0,4,0,1,2512
3,0,4,0,0,96
3,0,3,6,10,24
3,0,3,6,9,184
3,0,3,6,8,582
3,0,3,6,7,1020
3,0,3,6,6,1106
3,0,3,6,5,768
3,0,3,6,4,330
3,0,3,6,3,76
3,0,3,6,2,6
3,0,3,5,10,1056
3,0,3,5,9,6848
3,0,3,5,8,19264
3,0,3,5,7,31040
3,0,3,5,6,31680
3,0,3,5,5,21184
3,0,3,5,4,9152
3,0,3,5,3,2368
3,0,3,5,2,288
3,0,3,4,10,13728
3,0,3,4,9,82720
3,0,3,4,8,221496
3,0,3,4,7,345460
3,0,3,4,6,344640
3,0,3,4,5,226864
3,0,3,4,4,97944
3,0,3,4,3,26580
3,0,3,4,2,4080
3,0,3,4,1,264
3,0,3,3,10,78336
3,0,3,3,9,461568
3,0,3,3,8,1212960
3,0,3,3,7,1865424
3,0,3,3,6,1847520
3,0,3,3,5,1220448
3,0,3,3,4,538272
3,0,3,3,3,153648
3,0,3,3,2,26016
3,0,3,3,1,2016
3,0,3,2,10,221952
3,0,3,2,9,1310208
3,0,3,2,8,3439648
3,0,3,2,7,5280064
3,0,3,2,6,5234680
3,0,3,2,5,3489352
3,0,3,2,4,1576080
3,0,3,2,3,473024
3,0,3,2,2,89224
3,0,3,2,1,9320
3,0,3,2,0,384
3,0,3,1,10,307200
3,0,3,1,9,1837568
3,0,3,1,8,4871296
3,0,3,1,7,7530688
3,0,3,1,6,7513568
3,0,3,1,5,5052272
3,0,3,1,4,2316576
3,0,3,1,3,713792
3,0,3,1,2,140832
3,0,3,1,1,15920
3,0,3,1,0,768
3,0,3,0,10,165888
3,0,3,0,9,1010688
3,0,3,0,8,2723840
3,0,3,0,7,4268032
3,0,3,0,6,4296832
3,0,3,0,5,2897088
3,0,3,0,4,1320896
3,0,3,0,3,400544
3,0,3,0,2,76864
3,0,3,0,1,8352
3,0,3,0,0,384
3,0,2,7,9,16
3,0,2,7,8,94
3,0,2,7,7,226
3,0,2,7,6,288
3,0,2,7,5,212
3,0,2,7,4,94
3,0,2,7,3,26
3,0,2,7,2,4
3,0,2,6,10,192
3,0,2,6,9,1656
3,0,2,6,8,5644
3,0,2,6,7,10380
3,0,2,6,6,11592
3,0,2,6,5,8260
3,0,2,6,4,3780
3,0,2,6,3,1068
3,0,2,6,2,168
3,0,2,6,1,12
3,0,2,5,10,5088
3,0,2,5,9,34384
3,0,2,5,8,99872
3,0,2,5,7,164890
3,0,2,5,6,171664
3,0,2,5,5,117588
3,0,2,5,4,53336
3,0,2,5,3,15570
3,0,2,5,2,2680
3,0,2,5,1,208
3,0,2,4,10,48384
3,0,2,4,9,297280
3,0,2,4,8,805696
3,0,2,4,7,1266160
3,0,2,4,6,1274136
3,0,2,4,5,854108
3,0,2,4,4,383688
3,0,2,4,3,113008
3,0,2,4,2,20672
3,0,2,4,1,2116
3,0,2,4,0,96
3,0,2,3,10,221952
3,0,2,3,9,1310208
3,0,2,3,8,3439648
3,0,2,3,7,5280064
3,0,2,3,6,5234680
3,0,2,3,5,3489352
3,0,2,3,4,1576080
3,0,2,3,3,473024
3,0,2,3,2,89224
3,0,2,3,1,9320
3,0,2,3,0,384
3,0,2,2,10,532992
3,0,2,2,9,3105792
3,0,2,2,8,8057792
3,0,2,2,7,12255776
3,0,2,2,6,12092848
3,0,2,2,5,8076824
3,0,2,2,4,3690688
3,0,2,2,3,1136480
3,0,2,2,2,225056
3,0,2,2,1,25800
3,0,2,2,0,1296
3,0,2,1,10,646656
3,0,2,1,9,3773952
3,0,2,1,8,9794048
3,0,2,1,7,14892800
3,0,2,1,6,14702688
3,0,2,1,5,9851552
3,0,2,1,4,4538768
3,0,2,1,3,1419888
3,0,2,1,2,288608
3,0,2,1,1,34400
3,0,2,1,0,1824
3,0,2,0,10,313344
3,0,2,0,9,1846272
3,0,2,0,8,4830208
3,0,2,0,7,7387648
3,0,2,0,6,7313280
3,0,2,0,5,4894144
3,0,2,0,4,2240896
3,0,2,0,3,692544
3,0,2,0,2,138064
3,0,2,0,1,16000
3,0,2,0,0,816
3,0,1,8,8,2
3,0,1,8,7,10
3,0,1,8,6,20
3,0,1,8,5,20
3,0,1,8,4,10
3,0,1,8,3,2
3,0,1,7,9,80
3,0,1,7,8,492
3,0,1,7,7,1252
3,0,1,7,6,1712
3,0,1,7,5,1368
3,0,1,7,4,652
3,0,1,7,3,180
3,0,1,7,2,24
3,0,1,6,10,480
3,0,1,6,9,4592
3,0,1,6,8,16744
3,0,1,6,7,32454
3,0,1,6,6,37856
3,0,1,6,5,27988
3,0,1,6,4,13236
3,0,1,6,3,3858
3,0,1,6,2,612
3,0,1,6,1,36
3,0,1,5,10,9984
3,0,1,5,9,70784
3,0,1,5,8,214048
3,0,1,5,7,365456
3,0,1,5,6,391200
3,0,1,5,5,274608
3,0,1,5,4,127800
3,0,1,5,3,38536
3,0,1,5,2,6920
3,0,1,5,1,568
3,0,1,4,10,78336
3,0,1,4,9,494528
3,0,1,4,8,1370080
3,0,1,4,7,2191392
3,0,1,4,6,2239000
3,0,1,4,5,1525508
3,0,1,4,4,700744
3,0,1,4,3,213480
3,0,1,4,2,40944
3,0,1,4,1,4388
3,0,1,4,0,192
3,0,1,3,10,307200
3,0,1,3,9,1837568
3,0,1,3,8,4871296
3,0,1,3,7,7530688
3,0,1,3,6,7513568
3,0,1,3,5,5052272
3,0,1,3,4,2316576
3,0,1,3,3,713792
3,0,1,3,2,140832
3,0,1,3,1,15920
3,0,1,3,0,768
3,0,1,2,10,646656
3,0,1,2,9,3773952
3,0,1,2,8,9794048
3,0,1,2,7,14892800
3,0,1,2,6,14702688
3,0,1,2,5,9851552
3,0,1,2,4,4538768
3,0,1,2,3,1419888
3,0,1,2,2,288608
3,0,1,2,1,34400
3,0,1,2,0,1824
3,0,1,1,10,700416
3,0,1,1,9,4052992
3,0,1,1,8,10436608
3,0,1,1,7,15771648
3,0,1,1,6,15512320
3,0,1,1,5,10390912
3,0,1,1,4,4807296
3,0,1,1,3,1518784
3,0,1,1,2,313984
3,0,1,1,1,38400
3,0,1,1,0,2112
3,0,1,0,10,307200
3,0,1,0,9,1779712
3,0,1,0,8,4586496
3,0,1,0,7,6930944
3,0,1,0,6,6807808
3,0,1,0,5,4545408
3,0,1,0,4,2090816
3,0,1,0,3,654688
3,0,1,0,2,133632
3,0,1,0,1,16064
3,0,1,0,0,864
3,0,0,8,8,4
3,0,0,8,7,20
3,0,0,8,6,40
3,0,0,8,5,40
3,0,0,8,4,20
3,0,0,8,3,4
3,0,0,7,9,96
3,0,0,7,8,608
3,0,0,7,7,1596
3,0,0,7,6,2248
3,0,0,7,5,1832
3,0,0,7,4,864
3,0,0,7,3,220
3,0,0,7,2,24
3,0,0,6,10,384
3,0,0,6,9,4032
3,0,0,6,8,15584
3,0,0,6,7,31552
3,0,0,6,6,37960
3,0,0,6,5,28432
3,0,0,6,4,13240
3,0,0,6,3,3640
3,0,0,6,2,512
3,0,0,6,1,24
3,0,0,5,10,6912
3,0,0,5,9,51456
3,0,0,5,8,162368
3,0,0,5,7,287232
3,0,0,5,6,315456
3,0,0,5,5,223872
3,0,0,5,4,103032
3,0,0,5,3,29784
3,0,0,5,2,4936
3,0,0,5,1,360
3,0,0,4,10,47616
3,0,0,4,9,309632
3,0,0,4,8,881792
3,0,0,4,7,1444160
3,0,0,4,6,1501152
3,0,0,4,5,1030392
3,0,0,4,4,470232
3,0,0,4,3,139672
3,0,0,4,2,25480
3,0,0,4,1,2512
3,0,0,4,0,96
3,0,0,3,10,165888
3,0,0,3,9,1010688
3,0,0,3,8,2723840
3,0,0,3,7,4268032
3,0,0,3,6,4296832
3,0,0,3,5,2897088
3,0,0,3,4,1320896
3,0,0,3,3,400544
3,0,0,3,2,76864
3,0,0,3,1,8352
3,0,0,3,0,384
3,0,0,2,10,313344
3,0,0,2,9,1846272
3,0,0,2,8,4830208
3,0,0,2,7,7387648
3,0,0,2,6,7313280
3,0,0,2,5,4894144
3,0,0,2,4,2240896
3,0,0,2,3,692544
3,0,0,2,2,138064
3,0,0,2,1,16000
3,0,0,2,0,816
3,0,0,1,10,307200
3,0,0,1,9,1779712
3,0,0,1,8,4586496
3,0,0,1,7,6930944
3,0,0,1,6,6807808
3,0,0,1,5,4545408
3,0,0,1,4,2090816
3,0,0,1,3,654688
3,0,0,1,2,133632
3,0,0,1,1,16064
3,0,0,1,0,864
3,0,0,0,10,122880
3,0,0,0,9,706560
3,0,0,0,8,1809408
3,0,0,0,7,2720256
3,0,0,0,6,2661120
3,0,0,0,5,1771392
3,0,0,0,4,813120
3,0,0,0,3,254304
3,0,0,0,2,51888
3,0,0,0,1,6240
3,0,0,0,0,336
2,8,2,0,8,4
2,8,2,0,7,20
2,8,2,0,6,40
2,8,2,0,5,40
2,8,2,0,4,20
2,8,2,0,3,4
2,8,1,1,8,8
2,8,1,1,7,40
2,8,1,1,6,84
2,8,1,1,5,96
2,8,1,1,4,64
2,8,1,1,3,24
2,8,1,1,2,4
2,8,1,0,8,22
2,8,1,0,7,110
2,8,1,0,6,224
2,8,1,0,5,236
2,8,1,0,4,134
2,8,1,0,3,38
2,8,1,0,2,4
2,8,0,2,8,4
2,8,0,2,7,20
2,8,0,2,6,40
2,8,0,2,5,40
2,8,0,2,4,20
2,8,0,2,3,4
2,8,0,1,8,22
2,8,0,1,7,110
2,8,0,1,6,224
2,8,0,1,5,236
2,8,0,1,4,134
2,8,0,1,3,38
2,8,0,1,2,4
2,8,0,0,8,28
2,8,0,0,7,140
2,8,0,0,6,284
2,8,0,0,5,296
2,8,0,0,4,164
2,8,0,0,3,44
2,8,0,0,2,4
2,7,3,0,9,16
2,7,3,0,8,94
2,7,3,0,7,226
2,7,3,0,6,288
2,7,3,0,5,212
2,7,3,0,4,94
2,7,3,0,3,26
2,7,3,0,2,4
2,7,2,1,9,56
2,7,2,1,8,312
2,7,2,1,7,728
2,7,2,1,6,944
2,7,2,1,5,768
2,7,2,1,4,424
2,7,2,1,3,168
2,7,2,1,2,48
2,7,2,1,1,8
2,7,2,0,9,152
2,7,2,0,8,908
2,7,2,0,7,2244
2,7,2,0,6,2992
2,7,2,0,5,2360
2,7,2,0,4,1148
2,7,2,0,3,356
2,7,2,0,2,72
2,7,2,0,1,8
2,7,1,2,9,56
2,7,1,2,8,312
2,7,1,2,7,728
2,7,1,2,6,944
2,7,1,2,5,768
2,7,1,2,4,424
2,7,1,2,3,168
2,7,1,2,2,48
2,7,1,2,1,8
2,7,1,1,9,320
2,7,1,1,8,1864
2,7,1,1,7,4552
2,7,1,1,6,6176
2,7,1,1,5,5232
2,7,1,1,4,2952
2,7,1,1,3,1128
2,7,1,1,2,272
2,7,1,1,1,32
2,7,1,0,9,432
2,7,1,0,8,2656
2,7,1,0,7,6798
2,7,1,0,6,9480
2,7,1,0,5,7920
2,7,1,0,4,4116
2,7,1,0,3,1338
2,7,1,0,2,260
2,7,1,0,1,24
2,7,0,3,9,16
2,7,0,3,8,94
2,7,0,3,7,226
2,7,0,3,6,288
2,7,0,3,5,212
2,7,0,3,4,94
2,7,0,3,3,26
2,7,0,3,2,4
2,7,0,2,9,152
2,7,0,2,8,908
2,7,0,2,7,2244
2,7,0,2,6,2992
2,7,0,2,5,2360
2,7,0,2,4,1148
2,7,0,2,3,356
2,7,0,2,2,72
2,7,0,2,1,8
2,7,0,1,9,432
2,7,0,1,8,2656
2,7,0,1,7,6798
2,7,0,1,6,9480
2,7,0,1,5,7920
2,7,0,1,4,4116
2,7,0,1,3,1338
2,7,0,1,2,260
2,7,0,1,1,24
2,7,0,0,9,384
2,7,0,0,8,2432
2,7,0,0,7,6416
2,7,0,0,6,9192
2,7,0,0,5,7800
2,7,0,0,4,4008
2,7,0,0,3,1224
2,7,0,0,2,208
2,7,0,0,1,16
2,6,4,0,10,12
2,6,4,0,9,108
2,6,4,0,8,371
2,6,4,0,7,674
2,6,4,0,6,733
2,6,4,0,5,504
2,6,4,0,4,221
2,6,4,0,3,58
2,6,4,0,2,7
2,6,3,1,10,72
2,6,3,1,9,560
2,6,3,1,8,1756
2,6,3,1,7,3042
2,6,3,1,6,3326
2,6,3,1,5,2456
2,6,3,1,4,1248
2,6,3,1,3,426
2,6,3,1,2,94
2,6,3,1,1,12
2,6,3,0,10,192
2,6,3,0,9,1656
2,6,3,0,8,5644
2,6,3,0,7,10380
2,6,3,0,6,11592
2,6,3,0,5,8260
2,6,3,0,4,3780
2,6,3,0,3,1068
2,6,3,0,2,168
2,6,3,0,1,12
2,6,2,2,10,120
2,6,2,2,9,888
2,6,2,2,8,2718
2,6,2,2,7,4704
2,6,2,2,6,5262
2,6,2,2,5,4008
2,6,2,2,4,2070
2,6,2,2,3,720
2,6,2,2,2,186
2,6,2,2,1,48
2,6,2,2,0,12
2,6,2,1,10,672
2,6,2,1,9,5528
2,6,2,1,8,18156
2,6,2,1,7,32756
2,6,2,1,6,37088
2,6,2,1,5,28128
2,6,2,1,4,14596
2,6,2,1,3,5172
2,6,2,1,2,1272
2,6,2,1,1,224
2,6,2,1,0,24
2,6,2,0,10,912
2,6,2,0,9,8240
2,6,2,0,8,29044
2,6,2,0,7,55020
2,6,2,0,6,63312
2,6,2,0,5,46704
2,6,2,0,4,22456
2,6,2,0,3,6980
2,6,2,0,2,1384
2,6,2,0,1,176
2,6,2,0,0,12
2,6,1,3,10,72
2,6,1,3,9,560
2,6,1,3,8,1756
2,6,1,3,7,3042
2,6,1,3,6,3326
2,6,1,3,5,2456
2,6,1,3,4,1248
2,6,1,3,3,426
2,6,1,3,2,94
2,6,1,3,1,12
2,6,1,2,10,672
2,6,1,2,9,5528
2,6,1,2,8,18156
2,6,1,2,7,32756
2,6,1,2,6,37088
2,6,1,2,5,28128
2,6,1,2,4,14596
2,6,1,2,3,5172
2,6,1,2,2,1272
2,6,1,2,1,224
2,6,1,2,0,24
2,6,1,1,10,1920
2,6,1,1,9,17056
2,6,1,1,8,59168
2,6,1,1,7,111172
2,6,1,1,6,129312
2,6,1,1,5,99600
2,6,1,1,4,52224
2,6,1,1,3,18548
2,6,1,1,2,4336
2,6,1,1,1,632
2,6,1,1,0,48
2,6,1,0,10,1728
2,6,1,0,9,16672
2,6,1,0,8,61376
2,6,1,0,7,120432
2,6,1,0,6,143080
2,6,1,0,5,108996
2,6,1,0,4,54328
2,6,1,0,3,17576
2,6,1,0,2,3560
2,6,1,0,1,420
2,6,1,0,0,24
2,6,0,4,10,12
2,6,0,4,9,108
2,6,0,4,8,371
2,6,0,4,7,674
2,6,0,4,6,733
2,6,0,4,5,504
2,6,0,4,4,221
2,6,0,4,3,58
2,6,0,4,2,7
2,6,0,3,10,192
2,6,0,3,9,1656
2,6,0,3,8,5644
2,6,0,3,7,10380
2,6,0,3,6,11592
2,6,0,3,5,8260
2,6,0,3,4,3780
2,6,0,3,3,1068
2,6,0,3,2,168
2,6,0,3,1,12
2,6,0,2,10,912
2,6,0,2,9,8240
2,6,0,2,8,29044
2,6,0,2,7,55020
2,6,0,2,6,63312
2,6,0,2,5,46704
2,6,0,2,4,22456
2,6,0,2,3,6980
2,6,0,2,2,1384
2,6,0,2,1,176
2,6,0,2,0,12
2,6,0,1,10,1728
2,6,0,1,9,16672
2,6,0,1,8,61376
2,6,0,1,7,120432
2,6,0,1,6,143080
2,6,0,1,5,108996
2,6,0,1,4,54328
2,6,0,1,3,17576
2,6,0,1,2,3560
2,6,0,1,1,420
2,6,0,1,0,24
2,6,0,0,10,1152
2,6,0,0,9,11904
2,6,0,0,8,45808
2,6,0,0,7,92992
2,6,0,0,6,113236
2,6,0,0,5,87260
2,6,0,0,4,43132
2,6,0,0,3,13436
2,6,0,0,2,2508
2,6,0,0,1,256
2,6,0,0,0,12
2,5,5,0,10,24
2,5,5,0,9,176
2,5,5,0,8,550
2,5,5,0,7,952
2,5,5,0,6,998
2,5,5,0,5,656
2,5,5,0,4,274
2,5,5,0,3,72
2,5,5,0,2,10
2,5,4,1,10,216
2,5,4,1,9,1364
2,5,4,1,8,3740
2,5,4,1,7,5894
2,5,4,1,6,5954
2,5,4,1,5,4060
2,5,4,1,4,1912
2,5,4,1,3,630
2,5,4,1,2,146
2,5,4,1,1,20
2,5,4,0,10,624
2,5,4,0,9,4272
2,5,4,0,8,12562
2,5,4,0,7,20842
2,5,4,0,6,21528
2,5,4,0,5,14384
2,5,4,0,4,6234
2,5,4,0,3,1698
2,5,4,0,2,268
2,5,4,0,1,20
2,5,3,2,10,528
2,5,3,2,9,3176
2,5,3,2,8,8360
2,5,3,2,7,12916
2,5,3,2,6,13084
2,5,3,2,5,9128
2,5,3,2,4,4512
2,5,3,2,3,1604
2,5,3,2,2,396
2,5,3,2,1,56
2,5,3,1,10,3360
2,5,3,1,9,21360
2,5,3,1,8,58764
2,5,3,1,7,93268
2,5,3,1,6,95584
2,5,3,1,5,66800
2,5,3,1,4,32668
2,5,3,1,3,11140
2,5,3,1,2,2456
2,5,3,1,1,264
2,5,3,0,10,5088
2,5,3,0,9,34384
2,5,3,0,8,99872
2,5,3,0,7,164890
2,5,3,0,6,171664
2,5,3,0,5,117588
2,5,3,0,4,53336
2,5,3,0,3,15570
2,5,3,0,2,2680
2,5,3,0,1,208
2,5,2,3,10,528
2,5,2,3,9,3176
2,5,2,3,8,8360
2,5,2,3,7,12916
2,5,2,3,6,13084
2,5,2,3,5,9128
2,5,2,3,4,4512
2,5,2,3,3,1604
2,5,2,3,2,396
2,5,2,3,1,56
2,5,2,2,10,5472
2,5,2,2,9,33912
2,5,2,2,8,91548
2,5,2,2,7,144468
2,5,2,2,6,149328
2,5,2,2,5,106200
2,5,2,2,4,53028
2,5,2,2,3,18756
2,5,2,2,2,4680
2,5,2,2,1,792
2,5,2,2,0,72
2,5,2,1,10,17568
2,5,2,1,9,114272
2,5,2,1,8,320744
2,5,2,1,7,519084
2,5,2,1,6,543000
2,5,2,1,5,387504
2,5,2,1,4,192904
2,5,2,1,3,66908
2,5,2,1,2,15624
2,5,2,1,1,2216
2,5,2,1,0,144
2,5,2,0,10,17856
2,5,2,0,9,122720
2,5,2,0,8,361280
2,5,2,0,7,604624
2,5,2,0,6,640216
2,5,2,0,5,449288
2,5,2,0,4,211672
2,5,2,0,3,66048
2,5,2,0,2,13064
2,5,2,0,1,1480
2,5,2,0,0,72
2,5,1,4,10,216
2,5,1,4,9,1364
2,5,1,4,8,3740
2,5,1,4,7,5894
2,5,1,4,6,5954
2,5,1,4,5,4060
2,5,1,4,4,1912
2,5,1,4,3,630
2,5,1,4,2,146
2,5,1,4,1,20
2,5,1,3,10,3360
2,5,1,3,9,21360
2,5,1,3,8,58764
2,5,1,3,7,93268
2,5,1,3,6,95584
2,5,1,3,5,66800
2,5,1,3,4,32668
2,5,1,3,3,11140
2,5,1,3,2,2456
2,5,1,3,1,264
2,5,1,2,10,17568
2,5,1,2,9,114272
2,5,1,2,8,320744
2,5,1,2,7,519084
2,5,1,2,6,543000
2,5,1,2,5,387504
2,5,1,2,4,192904
2,5,1,2,3,66908
2,5,1,2,2,15624
2,5,1,2,1,2216
2,5,1,2,0,144
2,5,1,1,10,37632
2,5,1,1,9,254208
2,5,1,1,8,736864
2,5,1,1,7,1222896
2,5,1,1,6,1302128
2,5,1,1,5,939792
2,5,1,1,4,470144
2,5,1,1,3,162096
2,5,1,1,2,36880
2,5,1,1,1,4944
2,5,1,1,0,288
2,5,1,0,10,28416
2,5,1,0,9,201280
2,5,1,0,8,607984
2,5,1,0,7,1040704
2,5,1,0,6,1125036
2,5,1,0,5,806304
2,5,1,0,4,389244
2,5,1,0,3,125156
2,5,1,0,2,25592
2,5,1,0,1,2972
2,5,1,0,0,144
2,5,0,5,10,24
2,5,0,5,9,176
2,5,0,5,8,550
2,5,0,5,7,952
2,5,0,5,6,998
2,5,0,5,5,656
2,5,0,5,4,274
2,5,0,5,3,72
2,5,0,5,2,10
2,5,0,4,10,624
2,5,0,4,9,4272
2,5,0,4,8,12562
2,5,0,4,7,20842
2,5,0,4,6,21528
2,5,0,4,5,14384
2,5,0,4,4,6234
2,5,0,4,3,1698
2,5,0,4,2,268
2,5,0,4,1,20
2,5,0,3,10,5088
2,5,0,3,9,34384
2,5,0,3,8,99872
2,5,0,3,7,164890
2,5,0,3,6,171664
2,5,0,3,5,117588
2,5,0,3,4,53336
2,5,0,3,3,15570
2,5,0,3,2,2680
2,5,0,3,1,208
2,5,0,2,10,17856
2,5,0,2,9,122720
2,5,0,2,8,361280
2,5,0,2,7,604624
2,5,0,2,6,640216
2,5,0,2,5,449288
2,5,0,2,4,211672
2,5,0,2,3,66048
2,5,0,2,2,13064
2,5,0,2,1,1480
2,5,0,2,0,72
2,5,0,1,10,28416
2,5,0,1,9,201280
2,5,0,1,8,607984
2,5,0,1,7,1040704
2,5,0,1,6,1125036
2,5,0,1,5,806304
2,5,0,1,4,389244
2,5,0,1,3,125156
2,5,0,1,2,25592
2,5,0,1,1,2972
2,5,0,1,0,144
2,5,0,0,10,16896
2,5,0,0,9,124032
2,5,0,0,8,386560
2,5,0,0,7,679168
2,5,0,0,6,748160
2,5,0,0,5,540760
2,5,0,0,4,259448
2,5,0,0,3,81256
2,5,0,0,2,15760
2,5,0,0,1,1680
2,5,0,0,0,72
2,4,6,0,10,12
2,4,6,0,9,108
2,4,6,0,8,371
2,4,6,0,7,674
2,4,6,0,6,733
2,4,6,0,5,504
2,4,6,0,4,221
2,4,6,0,3,58
2,4,6,0,2,7
2,4,5,1,10,216
2,4,5,1,9,1364
2,4,5,1,8,3740
2,4,5,1,7,5894
2,4,5,1,6,5954
2,4,5,1,5,4060
2,4,5,1,4,1912
2,4,5,1,3,630
2,4,5,1,2,146
2,4,5,1,1,20
2,4,5,0,10,624
2,4,5,0,9,4272
2,4,5,0,8,12562
2,4,5,0,7,20842
2,4,5,0,6,21528
2,4,5,0,5,14384
2,4,5,0,4,6234
2,4,5,0,3,1698
2,4,5,0,2,268
2,4,5,0,1,20
2,4,4,2,10,816
2,4,4,2,9,4656
2,4,4,2,8,11844
2,4,4,2,7,17776
2,4,4,2,6,17588
2,4,4,2,5,12016
2,4,4,2,4,5668
2,4,4,2,3,1808
2,4,4,2,2,412
2,4,4,2,1,96
2,4,4,2,0,24
2,4,4,1,10,5376
2,4,4,1,9,32072
2,4,4,1,8,84596
2,4,4,1,7,130060
2,4,4,1,6,129648
2,4,4,1,5,87984
2,4,4,1,4,41220
2,4,4,1,3,13228
2,4,4,1,2,2920
2,4,4,1,1,464
2,4,4,1,0,48
2,4,4,0,10,8400
2,4,4,0,9,52912
2,4,4,0,8,146536
2,4,4,0,7,233696
2,4,4,0,6,236224
2,4,4,0,5,156888
2,4,4,0,4,68568
2,4,4,0,3,19240
2,4,4,0,2,3352
2,4,4,0,1,368
2,4,4,0,0,24
2,4,3,3,10,1224
2,4,3,3,9,6760
2,4,3,3,8,16870
2,4,3,3,7,25128
2,4,3,3,6,24790
2,4,3,3,5,16912
2,4,3,3,4,8034
2,4,3,3,3,2616
2,4,3,3,2,570
2,4,3,3,1,72
2,4,3,2,10,13248
2,4,3,2,9,75064
2,4,3,2,8,190396
2,4,3,2,7,286452
2,4,3,2,6,284512
2,4,3,2,5,195176
2,4,3,2,4,93436
2,4,3,2,3,30948
2,4,3,2,2,7048
2,4,3,2,1,1096
2,4,3,2,0,96
2,4,3,1,10,44928
2,4,3,1,9,264208
2,4,3,1,8,689304
2,4,3,1,7,1054418
2,4,3,1,6,1052088
2,4,3,1,5,718912
2,4,3,1,4,341976
2,4,3,1,3,112026
2,4,3,1,2,24216
2,4,3,1,1,3140
2,4,3,1,0,192
2,4,3,0,10,48384
2,4,3,0,9,297280
2,4,3,0,8,805696
2,4,3,0,7,1266160
2,4,3,0,6,1274136
2,4,3,0,5,854108
2,4,3,0,4,383688
2,4,3,0,3,113008
2,4,3,0,2,20672
2,4,3,0,1,2116
2,4,3,0,0,96
2,4,2,4,10,816
2,4,2,4,9,4656
2,4,2,4,8,11844
2,4,2,4,7,17776
2,4,2,4,6,17588
2,4,2,4,5,12016
2,4,2,4,4,5668
2,4,2,4,3,1808
2,4,2,4,2,412
2,4,2,4,1,96
2,4,2,4,0,24
2,4,2,3,10,13248
2,4,2,3,9,75064
2,4,2,3,8,190396
2,4,2,3,7,286452
2,4,2,3,6,284512
2,4,2,3,5,195176
2,4,2,3,4,93436
2,4,2,3,3,30948
2,4,2,3,2,7048
2,4,2,3,1,1096
2,4,2,3,0,96
2,4,2,2,10,73296
2,4,2,2,9,421488
2,4,2,2,8,1080564
2,4,2,2,7,1639452
2,4,2,2,6,1639896
2,4,2,2,5,1132248
2,4,2,2,4,546600
2,4,2,2,3,183804
2,4,2,2,2,42792
2,4,2,2,1,6720
2,4,2,2,0,564
2,4,2,1,10,168000
2,4,2,1,9,994848
2,4,2,1,8,2608736
2,4,2,1,7,4013088
2,4,2,1,6,4034104
2,4,2,1,5,2782320
2,4,2,1,4,1338904
2,4,2,1,3,446496
2,4,2,1,2,99944
2,4,2,1,1,13872
2,4,2,1,0,936
2,4,2,0,10,136896
2,4,2,0,9,841920
2,4,2,0,8,2279936
2,4,2,0,7,3584320
2,4,2,0,6,3624708
2,4,2,0,5,2462476
2,4,2,0,4,1136368
2,4,2,0,3,351228
2,4,2,0,2,69744
2,4,2,0,1,8152
2,4,2,0,0,444
2,4,1,5,10,216
2,4,1,5,9,1364
2,4,1,5,8,3740
2,4,1,5,7,5894
2,4,1,5,6,5954
2,4,1,5,5,4060
2,4,1,5,4,1912
2,4,1,5,3,630
2,4,1,5,2,146
2,4,1,5,1,20
2,4,1,4,10,5376
2,4,1,4,9,32072
2,4,1,4,8,84596
2,4,1,4,7,130060
2,4,1,4,6,129648
2,4,1,4,5,87984
2,4,1,4,4,41220
2,4,1,4,3,13228
2,4,1,4,2,2920
2,4,1,4,1,464
2,4,1,4,0,48
2,4,1,3,10,44928
2,4,1,3,9,264208
2,4,1,3,8,689304
2,4,1,3,7,1054418
2,4,1,3,6,1052088
2,4,1,3,5,718912
2,4,1,3,4,341976
2,4,1,3,3,112026
2,4,1,3,2,24216
2,4,1,3,1,3140
2,4,1,3,0,192
2,4,1,2,10,168000
2,4,1,2,9,994848
2,4,1,2,8,2608736
2,4,1,2,7,4013088
2,4,1,2,6,4034104
2,4,1,2,5,2782320
2,4,1,2,4,1338904
2,4,1,2,3,446496
2,4,1,2,2,99944
2,4,1,2,1,13872
2,4,1,2,0,936
2,4,1,1,10,289920
2,4,1,1,9,1753088
2,4,1,1,8,4675440
2,4,1,1,7,7282400
2,4,1,1,6,7379444
2,4,1,1,5,5112460
2,4,1,1,4,2465396
2,4,1,1,3,821228
2,4,1,1,2,181736
2,4,1,1,1,24248
2,4,1,1,0,1488
2,4,1,0,10,188160
2,4,1,0,9,1172992
2,4,1,0,8,3212288
2,4,1,0,7,5099648
2,4,1,0,6,5207728
2,4,1,0,5,3580672
2,4,1,0,4,1681080
2,4,1,0,3,532720
2,4,1,0,2,109152
2,4,1,0,1,13072
2,4,1,0,0,696
2,4,0,6,10,12
2,4,0,6,9,108
2,4,0,6,8,371
2,4,0,6,7,674
2,4,0,6,6,733
2,4,0,6,5,504
2,4,0,6,4,221
2,4,0,6,3,58
2,4,0,6,2,7
2,4,0,5,10,624
2,4,0,5,9,4272
2,4,0,5,8,12562
2,4,0,5,7,20842
2,4,0,5,6,21528
2,4,0,5,5,14384
2,4,0,5,4,6234
2,4,0,5,3,1698
2,4,0,5,2,268
2,4,0,5,1,20
2,4,0,4,10,8400
2,4,0,4,9,52912
2,4,0,4,8,146536
2,4,0,4,7,233696
2,4,0,4,6,236224
2,4,0,4,5,156888
2,4,0,4,4,68568
2,4,0,4,3,19240
2,4,0,4,2,3352
2,4,0,4,1,368
2,4,0,4,0,24
2,4,0,3,10,48384
2,4,0,3,9,297280
2,4,0,3,8,805696
2,4,0,3,7,1266160
2,4,0,3,6,1274136
2,4,0,3,5,854108
2,4,0,3,4,383688
2,4,0,3,3,113008
2,4,0,3,2,20672
2,4,0,3,1,2116
2,4,0,3,0,96
2,4,0,2,10,136896
2,4,0,2,9,841920
2,4,0,2,8,2279936
2,4,0,2,7,3584320
2,4,0,2,6,3624708
2,4,0,2,5,2462476
2,4,0,2,4,1136368
2,4,0,2,3,351228
2,4,0,2,2,69744
2,4,0,2,1,8152
2,4,0,2,0,444
2,4,0,1,10,188160
2,4,0,1,9,1172992
2,4,0,1,8,3212288
2,4,0,1,7,5099648
2,4,0,1,6,5207728
2,4,0,1,5,3580672
2,4,0,1,4,1681080
2,4,0,1,3,532720
2,4,0,1,2,109152
2,4,0,1,1,13072
2,4,0,1,0,696
2,4,0,0,10,100608
2,4,0,0,9,639744
2,4,0,0,8,1784448
2,4,0,0,7,2877056
2,4,0,0,6,2970064
2,4,0,0,5,2050768
2,4,0,0,4,958224
2,4,0,0,3,298568
2,4,0,0,2,59156
2,4,0,0,1,6688
2,4,0,0,0,324
2,3,7,0,9,16
2,3,7,0,8,94
2,3,7,0,7,226
2,3,7,0,6,288
2,3,7,0,5,212
2,3,7,0,4,94
2,3,7,0,3,26
2,3,7,0,2,4
2,3,6,1,10,72
2,3,6,1,9,560
2,3,6,1,8,1756
2,3,6,1,7,3042
2,3,6,1,6,3326
2,3,6,1,5,2456
2,3,6,1,4,1248
2,3,6,1,3,426
2,3,6,1,2,94
2,3,6,1,1,12
2,3,6,0,10,192
2,3,6,0,9,1656
2,3,6,0,8,5644
2,3,6,0,7,10380
2,3,6,0,6,11592
2,3,6,0,5,8260
2,3,6,0,4,3780
2,3,6,0,3,1068
2,3,6,0,2,168
2,3,6,0,1,12
2,3,5,2,10,528
2,3,5,2,9,3176
2,3,5,2,8,8360
2,3,5,2,7,12916
2,3,5,2,6,13084
2,3,5,2,5,9128
2,3,5,2,4,4512
2,3,5,2,3,1604
2,3,5,2,2,396
2,3,5,2,1,56
2,3,5,1,10,3360
2,3,5,1,9,21360
2,3,5,1,8,58764
2,3,5,1,7,93268
2,3,5,1,6,95584
2,3,5,1,5,66800
2,3,5,1,4,32668
2,3,5,1,3,11140
2,3,5,1,2,2456
2,3,5,1,1,264
2,3,5,0,10,5088
2,3,5,0,9,34384
2,3,5,0,8,99872
2,3,5,0,7,164890
2,3,5,0,6,171664
2,3,5,0,5,117588
2,3,5,0,4,53336
2,3,5,0,3,15570
2,3,5,0,2,2680
2,3,5,0,1,208
2,3,4,3,10,1224
2,3,4,3,9,6760
2,3,4,3,8,16870
2,3,4,3,7,25128
2,3,4,3,6,24790
2,3,4,3,5,16912
2,3,4,3,4,8034
2,3,4,3,3,2616
2,3,4,3,2,570
2,3,4,3,1,72
2,3,4,2,10,13248
2,3,4,2,9,75064
2,3,4,2,8,190396
2,3,4,2,7,286452
2,3,4,2,6,284512
2,3,4,2,5,195176
2,3,4,2,4,93436
2,3,4,2,3,30948
2,3,4,2,2,7048
2,3,4,2,1,1096
2,3,4,2,0,96
2,3,4,1,10,44928
2,3,4,1,9,264208
2,3,4,1,8,689304
2,3,4,1,7,1054418
2,3,4,1,6,1052088
2,3,4,1,5,718912
2,3,4,1,4,341976
2,3,4,1,3,112026
2,3,4,1,2,24216
2,3,4,1,1,3140
2,3,4,1,0,192
2,3,4,0,10,48384
2,3,4,0,9,297280
2,3,4,0,8,805696
2,3,4,0,7,1266160
2,3,4,0,6,1274136
2,3,4,0,5,854108
2,3,4,0,4,383688
2,3,4,0,3,113008
2,3,4,0,2,20672
2,3,4,0,1,2116
2,3,4,0,0,96
2,3,3,4,10,1224
2,3,3,4,9,6760
2,3,3,4,8,16870
2,3,3,4,7,25128
2,3,3,4,6,24790
2,3,3,4,5,16912
2,3,3,4,4,8034
2,3,3,4,3,2616
2,3,3,4,2,570
2,3,3,4,1,72
2,3,3,3,10,20160
2,3,3,3,9,110208
2,3,3,3,8,273792
2,3,3,3,7,407664
2,3,3,3,6,401808
2,3,3,3,5,273216
2,3,3,3,4,129888
2,3,3,3,3,42480
2,3,3,3,2,8784
2,3,3,3,1,864
2,3,3,2,10,113472
2,3,3,2,9,629248
2,3,3,2,8,1575568
2,3,3,2,7,2353312
2,3,3,2,6,2323872
2,3,3,2,5,1583952
2,3,3,2,4,754000
2,3,3,2,3,247488
2,3,3,2,2,53536
2,3,3,2,1,6832
2,3,3,2,0,384
2,3,3,1,10,265728
2,3,3,1,9,1514752
2,3,3,1,8,3865440
2,3,3,1,7,5826800
2,3,3,1,6,5758048
2,3,3,1,5,3906944
2,3,3,1,4,1846624
2,3,3,1,3,599440
2,3,3,1,2,126688
2,3,3,1,1,15360
2,3,3,1,0,768
2,3,3,0,10,221952
2,3,3,0,9,1310208
2,3,3,0,8,3439648
2,3,3,0,7,5280064
2,3,3,0,6,5234680
2,3,3,0,5,3489352
2,3,3,0,4,1576080
2,3,3,0,3,473024
2,3,3,0,2,89224
2,3,3,0,1,9320
2,3,3,0,0,384
2,3,2,5,10,528
2,3,2,5,9,3176
2,3,2,5,8,8360
2,3,2,5,7,12916
2,3,2,5,6,13084
2,3,2,5,5,9128
2,3,2,5,4,4512
2,3,2,5,3,1604
2,3,2,5,2,396
2,3,2,5,1,56
2,3,2,4,10,13248
2,3,2,4,9,75064
2,3,2,4,8,190396
2,3,2,4,7,286452
2,3,2,4,6,284512
2,3,2,4,5,195176
2,3,2,4,4,93436
2,3,2,4,3,30948
2,3,2,4,2,7048
2,3,2,4,1,1096
2,3,2,4,0,96
2,3,2,3,10,113472
2,3,2,3,9,629248
2,3,2,3,8,1575568
2,3,2,3,7,2353312
2,3,2,3,6,2323872
2,3,2,3,5,1583952
2,3,2,3,4,754000
2,3,2,3,3,247488
2,3,2,3,2,53536
2,3,2,3,1,6832
2,3,2,3,0,384
2,3,2,2,10,438144
2,3,2,2,9,2437056
2,3,2,2,8,6109536
2,3,2,2,7,9124272
2,3,2,2,6,9003936
2,3,2,2,5,6132336
2,3,2,2,4,2917200
2,3,2,2,3,958800
2,3,2,2,2,209952
2,3,2,2,1,28080
2,3,2,2,0,1776
2,3,2,1,10,785664
2,3,2,1,9,4451584
2,3,2,1,8,11299712
2,3,2,1,7,16968864
2,3,2,1,6,16734960
2,3,2,1,5,11347160
2,3,2,1,4,5364704
2,3,2,1,3,1747760
2,3,2,1,2,375632
2,3,2,1,1,48088
2,3,2,1,0,2784
2,3,2,0,10,532992
2,3,2,0,9,3105792
2,3,2,0,8,8057792
2,3,2,0,7,12255776
2,3,2,0,6,12092848
2,3,2,0,5,8076824
2,3,2,0,4,3690688
2,3,2,0,3,1136480
2,3,2,0,2,225056
2,3,2,0,1,25800
2,3,2,0,0,1296
2,3,1,6,10,72
2,3,1,6,9,560
2,3,1,6,8,1756
2,3,1,6,7,3042
2,3,1,6,6,3326
2,3,1,6,5,2456
2,3,1,6,4,1248
2,3,1,6,3,426
2,3,1,6,2,94
2,3,1,6,1,12
2,3,1,5,10,3360
2,3,1,5,9,21360
2,3,1,5,8,58764
2,3,1,5,7,93268
2,3,1,5,6,95584
2,3,1,5,5,66800
2,3,1,5,4,32668
2,3,1,5,3,11140
2,3,1,5,2,2456
2,3,1,5,1,264
2,3,1,4,10,44928
2,3,1,4,9,264208
2,3,1,4,8,689304
2,3,1,4,7,1054418
2,3,1,4,6,1052088
2,3,1,4,5,718912
2,3,1,4,4,341976
2,3,1,4,3,112026
2,3,1,4,2,24216
2,3,1,4,1,3140
2,3,1,4,0,192
2,3,1,3,10,265728
2,3,1,3,9,1514752
2,3,1,3,8,3865440
2,3,1,3,7,5826800
2,3,1,3,6,5758048
2,3,1,3,5,3906944
2,3,1,3,4,1846624
2,3,1,3,3,599440
2,3,1,3,2,126688
2,3,1,3,1,15360
2,3,1,3,0,768
2,3,1,2,10,785664
2,3,1,2,9,4451584
2,3,1,2,8,11299712
2,3,1,2,7,16968864
2,3,1,2,6,16734960
2,3,1,2,5,11347160
2,3,1,2,4,5364704
2,3,1,2,3,1747760
2,3,1,2,2,375632
2,3,1,2,1,48088
2,3,1,2,0,2784
2,3,1,1,10,1139712
2,3,1,1,9,6519808
2,3,1,1,8,16655744
2,3,1,1,7,25089216
2,3,1,1,6,24747680
2,3,1,1,5,16747920
2,3,1,1,4,7893712
2,3,1,1,3,2562864
2,3,1,1,2,548944
2,3,1,1,1,70016
2,3,1,1,0,4032
2,3,1,0,10,646656
2,3,1,0,9,3773952
2,3,1,0,8,9794048
2,3,1,0,7,14892800
2,3,1,0,6,14702688
2,3,1,0,5,9851552
2,3,1,0,4,4538768
2,3,1,0,3,1419888
2,3,1,0,2,288608
2,3,1,0,1,34400
2,3,1,0,0,1824
2,3,0,7,9,16
2,3,0,7,8,94
2,3,0,7,7,226
2,3,0,7,6,288
2,3,0,7,5,212
2,3,0,7,4,94
2,3,0,7,3,26
2,3,0,7,2,4
2,3,0,6,10,192
2,3,0,6,9,1656
2,3,0,6,8,5644
2,3,0,6,7,10380
2,3,0,6,6,11592
2,3,0,6,5,8260
2,3,0,6,4,3780
2,3,0,6,3,1068
2,3,0,6,2,168
2,3,0,6,1,12
2,3,0,5,10,5088
2,3,0,5,9,34384
2,3,0,5,8,99872
2,3,0,5,7,164890
2,3,0,5,6,171664
2,3,0,5,5,117588
2,3,0,5,4,53336
2,3,0,5,3,15570
2,3,0,5,2,2680
2,3,0,5,1,208
2,3,0,4,10,48384
2,3,0,4,9,297280
2,3,0,4,8,805696
2,3,0,4,7,1266160
2,3,0,4,6,1274136
2,3,0,4,5,854108
2,3,0,4,4,383688
2,3,0,4,3,113008
2,3,0,4,2,20672
2,3,0,4,1,2116
2,3,0,4,0,96
2,3,0,3,10,221952
2,3,0,3,9,1310208
2,3,0,3,8,3439648
2,3,0,3,7,5280064
2,3,0,3,6,5234680
2,3,0,3,5,3489352
2,3,0,3,4,1576080
2,3,0,3,3,473024
2,3,0,3,2,89224
2,3,0,3,1,9320
2,3,0,3,0,384
2,3,0,2,10,532992
2,3,0,2,9,3105792
2,3,0,2,8,8057792
2,3,0,2,7,12255776
2,3,0,2,6,12092848
2,3,0,2,5,8076824
2,3,0,2,4,3690688
2,3,0,2,3,1136480
2,3,0,2,2,225056
2,3,0,2,1,25800
2,3,0,2,0,1296
2,3,0,1,10,646656
2,3,0,1,9,3773952
2,3,0,1,8,9794048
2,3,0,1,7,14892800
2,3,0,1,6,14702688
2,3,0,1,5,9851552
2,3,0,1,4,4538768
2,3,0,1,3,1419888
2,3,0,1,2,288608
2,3,0,1,1,34400
2,3,0,1,0,1824
2,3,0,0,10,313344
2,3,0,0,9,1846272
2,3,0,0,8,4830208
2,3,0,0,7,7387648
2,3,0,0,6,7313280
2,3,0,0,5,4894144
2,3,0,0,4,2240896
2,3,0,0,3,692544
2,3,0,0,2,138064
2,3,0,0,1,16000
2,3,0,0,0,816
2,2,8,0,8,4
2,2,8,0,7,20
2,2,8,0,6,40
2,2,8,0,5,40
2,2,8,0,4,20
2,2,8,0,3,4
2,2,7,1,9,56
2,2,7,1,8,312
2,2,7,1,7,728
2,2,7,1,6,944
2,2,7,1,5,768
2,2,7,1,4,424
2,2,7,1,3,168
2,2,7,1,2,48
2,2,7,1,1,8
2,2,7,0,9,152
2,2,7,0,8,908
2,2,7,0,7,2244
2,2,7,0,6,2992
2,2,7,0,5,2360
2,2,7,0,4,1148
2,2,7,0,3,356
2,2,7,0,2,72
2,2,7,0,1,8
2,2,6,2,10,120
2,2,6,2,9,888
2,2,6,2,8,2718
2,2,6,2,7,4704
2,2,6,2,6,5262
2,2,6,2,5,4008
2,2,6,2,4,2070
2,2,6,2,3,720
2,2,6,2,2,186
2,2,6,2,1,48
2,2,6,2,0,12
2,2,6,1,10,672
2,2,6,1,9,5528
2,2,6,1,8,18156
2,2,6,1,7,32756
2,2,6,1,6,37088
2,2,6,1,5,28128
2,2,6,1,4,14596
2,2,6,1,3,5172
2,2,6,1,2,1272
2,2,6,1,1,224
2,2,6,1,0,24
2,2,6,0,10,912
2,2,6,0,9,8240
2,2,6,0,8,29044
2,2,6,0,7,55020
2,2,6,0,6,63312
2,2,6,0,5,46704
2,2,6,0,4,22456
2,2,6,0,3,6980
2,2,6,0,2,1384
2,2,6,0,1,176
2,2,6,0,0,12
2,2,5,3,10,528
2,2,5,3,9,3176
2,2,5,3,8,8360
2,2,5,3,7,12916
2,2,5,3,6,13084
2,2,5,3,5,9128
2,2,5,3,4,4512
2,2,5,3,3,1604
2,2,5,3,2,396
2,2,5,3,1,56
2,2,5,2,10,5472
2,2,5,2,9,33912
2,2,5,2,8,91548
2,2,5,2,7,144468
2,2,5,2,6,149328
2,2,5,2,5,106200
2,2,5,2,4,53028
2,2,5,2,3,18756
2,2,5,2,2,4680
2,2,5,2,1,792
2,2,5,2,0,72
2,2,5,1,10,17568
2,2,5,1,9,114272
2,2,5,1,8,320744
2,2,5,1,7,519084
2,2,5,1,6,543000
2,2,5,1,5,387504
2,2,5,1,4,192904
2,2,5,1,3,66908
2,2,5,1,2,15624
2,2,5,1,1,2216
2,2,5,1,0,144
2,2,5,0,10,17856
2,2,5,0,9,122720
2,2,5,0,8,361280
2,2,5,0,7,604624
2,2,5,0,6,640216
2,2,5,0,5,449288
2,2,5,0,4,211672
2,2,5,0,3,66048
2,2,5,0,2,13064
2,2,5,0,1,1480
2,2,5,0,0,72
2,2,4,4,10,816
2,2,4,4,9,4656
2,2,4,4,8,11844
2,2,4,4,7,17776
2,2,4,4,6,17588
2,2,4,4,5,12016
2,2,4,4,4,5668
2,2,4,4,3,1808
2,2,4,4,2,412
2,2,4,4,1,96
2,2,4,4,0,24
2,2,4,3,10,13248
2,2,4,3,9,75064
2,2,4,3,8,190396
2,2,4,3,7,286452
2,2,4,3,6,284512
2,2,4,3,5,195176
2,2,4,3,4,93436
2,2,4,3,3,30948
2,2,4,3,2,7048
2,2,4,3,1,1096
2,2,4,3,0,96
2,2,4,2,10,73296
2,2,4,2,9,421488
2,2,4,2,8,1080564
2,2,4,2,7,1639452
2,2,4,2,6,1639896
2,2,4,2,5,1132248
2,2,4,2,4,546600
2,2,4,2,3,183804
2,2,4,2,2,42792
2,2,4,2,1,6720
2,2,4,2,0,564
2,2,4,1,10,168000
2,2,4,1,9,994848
2,2,4,1,8,2608736
2,2,4,1,7,4013088
2,2,4,1,6,4034104
2,2,4,1,5,2782320
2,2,4,1,4,1338904
2,2,4,1,3,446496
2,2,4,1,2,99944
2,2,4,1,1,13872
2,2,4,1,0,936
2,2,4,0,10,136896
2,2,4,0,9,841920
2,2,4,0,8,2279936
2,2,4,0,7,3584320
2,2,4,0,6,3624708
2,2,4,0,5,2462476
2,2,4,0,4,1136368
2,2,4,0,3,351228
2,2,4,0,2,69744
2,2,4,0,1,8152
2,2,4,0,0,444
2,2,3,5,10,528
2,2,3,5,9,3176
2,2,3,5,8,8360
2,2,3,5,7,12916
2,2,3,5,6,13084
2,2,3,5,5,9128
2,2,3,5,4,4512
2,2,3,5,3,1604
2,2,3,5,2,396
2,2,3,5,1,56
2,2,3,4,10,13248
2,2,3,4,9,75064
2,2,3,4,8,190396
2,2,3,4,7,286452
2,2,3,4,6,284512
2,2,3,4,5,195176
2,2,3,4,4,93436
2,2,3,4,3,30948
2,2,3,4,2,7048
2,2,3,4,1,1096
2,2,3,4,0,96
2,2,3,3,10,113472
2,2,3,3,9,629248
2,2,3,3,8,1575568
2,2,3,3,7,2353312
2,2,3,3,6,2323872
2,2,3,3,5,1583952
2,2,3,3,4,754000
2,2,3,3,3,247488
2,2,3,3,2,53536
2,2,3,3,1,6832
2,2,3,3,0,384
2,2,3,2,10,438144
2,2,3,2,9,2437056
2,2,3,2,8,6109536
2,2,3,2,7,9124272
2,2,3,2,6,9003936
2,2,3,2,5,6132336
2,2,3,2,4,2917200
2,2,3,2,3,958800
2,2,3,2,2,209952
2,2,3,2,1,28080
2,2,3,2,0,1776
2,2,3,1,10,785664
2,2,3,1,9,4451584
2,2,3,1,8,11299712
2,2,3,1,7,16968864
2,2,3,1,6,16734960
2,2,3,1,5,11347160
2,2,3,1,4,5364704
2,2,3,1,3,1747760
2,2,3,1,2,375632
2,2,3,1,1,48088
2,2,3,1,0,2784
2,2,3,0,10,532992
2,2,3,0,9,3105792
2,2,3,0,8,8057792
2,2,3,0,7,12255776
2,2,3,0,6,12092848
2,2,3,0,5,8076824
2,2,3,0,4,3690688
2,2,3,0,3,1136480
2,2,3,0,2,225056
2,2,3,0,1,25800
2,2,3,0,0,1296
2,2,2,6,10,120
2,2,2,6,9,888
2,2,2,6,8,2718
2,2,2,6,7,4704
2,2,2,6,6,5262
2,2,2,6,5,4008
2,2,2,6,4,2070
2,2,2,6,3,720
2,2,2,6,2,186
2,2,2,6,1,48
2,2,2,6,0,12
2,2,2,5,10,5472
2,2,2,5,9,33912
2,2,2,5,8,91548
2,2,2,5,7,144468
2,2,2,5,6,149328
2,2,2,5,5,106200
2,2,2,5,4,53028
2,2,2,5,3,18756
2,2,2,5,2,4680
2,2,2,5,1,792
2,2,2,5,0,72
2,2,2,4,10,73296
2,2,2,4,9,421488
2,2,2,4,8,1080564
2,2,2,4,7,1639452
2,2,2,4,6,1639896
2,2,2,4,5,1132248
2,2,2,4,4,546600
2,2,2,4,3,183804
2,2,2,4,2,42792
2,2,2,4,1,6720
2,2,2,4,0,564
2,2,2,3,10,438144
2,2,2,3,9,2437056
2,2,2,3,8,6109536
2,2,2,3,7,9124272
2,2,2,3,6,9003936
2,2,2,3,5,6132336
2,2,2,3,4,2917200
2,2,2,3,3,958800
2,2,2,3,2,209952
2,2,2,3,1,28080
2,2,2,3,0,1776
2,2,2,2,10,1314432
2,2,2,2,9,7254144
2,2,2,2,8,18068448
2,2,2,2,7,26827392
2,2,2,2,6,26321232
2,2,2,2,5,17819568
2,2,2,2,4,8423232
2,2,2,2,3,2748336
2,2,2,2,2,595584
2,2,2,2,1,78240
2,2,2,2,0,4800
2,2,2,1,10,1939968
2,2,2,1,9,10802688
2,2,2,1,8,27041472
2,2,2,1,7,40160160
2,2,2,1,6,39245808
2,2,2,1,5,26392152
2,2,2,1,4,12375072
2,2,2,1,3,3996816
2,2,2,1,2,851568
2,2,2,1,1,108216
2,2,2,1,0,6240
2,2,2,0,10,1122816
2,2,2,0,9,6379008
2,2,2,0,8,16198272
2,2,2,0,7,24214272
2,2,2,0,6,23589216
2,2,2,0,5,15635424
2,2,2,0,4,7132728
2,2,2,0,3,2208384
2,2,2,0,2,443472
2,2,2,0,1,52080
2,2,2,0,0,2712
2,2,1,7,9,56
2,2,1,7,8,312
2,2,1,7,7,728
2,2,1,7,6,944
2,2,1,7,5,768
2,2,1,7,4,424
2,2,1,7,3,168
2,2,1,7,2,48
2,2,1,7,1,8
2,2,1,6,10,672
2,2,1,6,9,5528
2,2,1,6,8,18156
2,2,1,6,7,32756
2,2,1,6,6,37088
2,2,1,6,5,28128
2,2,1,6,4,14596
2,2,1,6,3,5172
2,2,1,6,2,1272
2,2,1,6,1,224
2,2,1,6,0,24
2,2,1,5,10,17568
2,2,1,5,9,114272
2,2,1,5,8,320744
2,2,1,5,7,519084
2,2,1,5,6,543000
2,2,1,5,5,387504
2,2,1,5,4,192904
2,2,1,5,3,66908
2,2,1,5,2,15624
2,2,1,5,1,2216
2,2,1,5,0,144
2,2,1,4,10,168000
2,2,1,4,9,994848
2,2,1,4,8,2608736
2,2,1,4,7,4013088
2,2,1,4,6,4034104
2,2,1,4,5,2782320
2,2,1,4,4,1338904
2,2,1,4,3,446496
2,2,1,4,2,99944
2,2,1,4,1,13872
2,2,1,4,0,936
2,2,1,3,10,785664
2,2,1,3,9,4451584
2,2,1,3,8,11299712
2,2,1,3,7,16968864
2,2,1,3,6,16734960
2,2,1,3,5,11347160
2,2,1,3,4,5364704
2,2,1,3,3,1747760
2,2,1,3,2,375632
2,2,1,3,1,48088
2,2,1,3,0,2784
2,2,1,2,10,1939968
2,2,1,2,9,10802688
2,2,1,2,8,27041472
2,2,1,2,7,40160160
2,2,1,2,6,39245808
2,2,1,2,5,26392152
2,2,1,2,4,12375072
2,2,1,2,3,3996816
2,2,1,2,2,851568
2,2,1,2,1,108216
2,2,1,2,0,6240
2,2,1,1,10,2433024
2,2,1,1,9,13544448
2,2,1,1,8,33843456
2,2,1,1,7,50077440
2,2,1,1,6,48670848
2,2,1,1,5,32508096
2,2,1,1,4,15126288
2,2,1,1,3,4844976
2,2,1,1,2,1022736
2,2,1,1,1,128496
2,2,1,1,0,7296
2,2,1,0,10,1222656
2,2,1,0,9,6884352
2,2,1,0,8,17330688
2,2,1,0,7,25699584
2,2,1,0,6,24868992
2,2,1,0,5,16412736
2,2,1,0,4,7482336
2,2,1,0,3,2326704
2,2,1,0,2,472272
2,2,1,0,1,56496
2,2,1,0,0,3024
2,2,0,8,8,4
2,2,0,8,7,20
2,2,0,8,6,40
2,2,0,8,5,40
2,2,0,8,4,20
2,2,0,8,3,4
2,2,0,7,9,152
2,2,0,7,8,908
2,2,0,7,7,2244
2,2,0,7,6,2992
2,2,0,7,5,2360
2,2,0,7,4,1148
2,2,0,7,3,356
2,2,0,7,2,72
2,2,0,7,1,8
2,2,0,6,10,912
2,2,0,6,9,8240
2,2,0,6,8,29044
2,2,0,6,7,55020
2,2,0,6,6,63312
2,2,0,6,5,46704
2,2,0,6,4,22456
2,2,0,6,3,6980
2,2,0,6,2,1384
2,2,0,6,1,176
2,2,0,6,0,12
2,2,0,5,10,17856
2,2,0,5,9,122720
2,2,0,5,8,361280
2,2,0,5,7,604624
2,2,0,5,6,640216
2,2,0,5,5,449288
2,2,0,5,4,211672
2,2,0,5,3,66048
2,2,0,5,2,13064
2,2,0,5,1,1480
2,2,0,5,0,72
2,2,0,4,10,136896
2,2,0,4,9,841920
2,2,0,4,8,2279936
2,2,0,4,7,3584320
2,2,0,4,6,3624708
2,2,0,4,5,2462476
2,2,0,4,4,1136368
2,2,0,4,3,351228
2,2,0,4,2,69744
2,2,0,4,1,8152
2,2,0,4,0,444
2,2,0,3,10,532992
2,2,0,3,9,3105792
2,2,0,3,8,8057792
2,2,0,3,7,12255776
2,2,0,3,6,12092848
2,2,0,3,5,8076824
2,2,0,3,4,3690688
2,2,0,3,3,1136480
2,2,0,3,2,225056
2,2,0,3,1,25800
2,2,0,3,0,1296
2,2,0,2,10,1122816
2,2,0,2,9,6379008
2,2,0,2,8,16198272
2,2,0,2,7,24214272
2,2,0,2,6,23589216
2,2,0,2,5,15635424
2,2,0,2,4,7132728
2,2,0,2,3,2208384
2,2,0,2,2,443472
2,2,0,2,1,52080
2,2,0,2,0,2712
2,2,0,1,10,1222656
2,2,0,1,9,6884352
2,2,0,1,8,17330688
2,2,0,1,7,25699584
2,2,0,1,6,24868992
2,2,0,1,5,16412736
2,2,0,1,4,7482336
2,2,0,1,3,2326704
2,2,0,1,2,472272
2,2,0,1,1,56496
2,2,0,1,0,3024
2,2,0,0,10,540672
2,2,0,0,9,3047424
2,2,0,0,8,7669248
2,2,0,0,7,11349504
2,2,0,0,6,10937472
2,2,0,0,5,7171584
2,2,0,0,4,3239712
2,2,0,0,3,995424
2,2,0,0,2,199032
2,2,0,0,1,23376
2,2,0,0,0,1224
2,1,8,1,8,8
2,1,8,1,7,40
2,1,8,1,6,84
2,1,8,1,5,96
2,1,8,1,4,64
2,1,8,1,3,24
2,1,8,1,2,4
2,1,8,0,8,22
2,1,8,0,7,110
2,1,8,0,6,224
2,1,8,0,5,236
2,1,8,0,4,134
2,1,8,0,3,38
2,1,8,0,2,4
2,1,7,2,9,56
2,1,7,2,8,312
2,1,7,2,7,728
2,1,7,2,6,944
2,1,7,2,5,768
2,1,7,2,4,424
2,1,7,2,3,168
2,1,7,2,2,48
2,1,7,2,1,8
2,1,7,1,9,320
2,1,7,1,8,1864
2,1,7,1,7,4552
2,1,7,1,6,6176
2,1,7,1,5,5232
2,1,7,1,4,2952
2,1,7,1,3,1128
2,1,7,1,2,272
2,1,7,1,1,32
2,1,7,0,9,432
2,1,7,0,8,2656
2,1,7,0,7,6798
2,1,7,0,6,9480
2,1,7,0,5,7920
2,1,7,0,4,4116
2,1,7,0,3,1338
2,1,7,0,2,260
2,1,7,0,1,24
2,1,6,3,10,72
2,1,6,3,9,560
2,1,6,3,8,1756
2,1,6,3,7,3042
2,1,6,3,6,3326
2,1,6,3,5,2456
2,1,6,3,4,1248
2,1,6,3,3,426
2,1,6,3,2,94
2,1,6,3,1,12
2,1,6,2,10,672
2,1,6,2,9,5528
2,1,6,2,8,18156
2,1,6,2,7,32756
2,1,6,2,6,37088
2,1,6,2,5,28128
2,1,6,2,4,14596
2,1,6,2,3,5172
2,1,6,2,2,1272
2,1,6,2,1,224
2,1,6,2,0,24
2,1,6,1,10,1920
2,1,6,1,9,17056
2,1,6,1,8,59168
2,1,6,1,7,111172
2,1,6,1,6,129312
2,1,6,1,5,99600
2,1,6,1,4,52224
2,1,6,1,3,18548
2,1,6,1,2,4336
2,1,6,1,1,632
2,1,6,1,0,48
2,1,6,0,10,1728
2,1,6,0,9,16672
2,1,6,0,8,61376
2,1,6,0,7,120432
2,1,6,0,6,143080
2,1,6,0,5,108996
2,1,6,0,4,54328
2,1,6,0,3,17576
2,1,6,0,2,3560
2,1,6,0,1,420
2,1,6,0,0,24
2,1,5,4,10,216
2,1,5,4,9,1364
2,1,5,4,8,3740
2,1,5,4,7,5894
2,1,5,4,6,5954
2,1,5,4,5,4060
2,1,5,4,4,1912
2,1,5,4,3,630
2,1,5,4,2,146
2,1,5,4,1,20
2,1,5,3,10,3360
2,1,5,3,9,21360
2,1,5,3,8,58764
2,1,5,3,7,93268
2,1,5,3,6,95584
2,1,5,3,5,66800
2,1,5,3,4,32668
2,1,5,3,3,11140
2,1,5,3,2,2456
2,1,5,3,1,264
2,1,5,2,10,17568
2,1,5,2,9,114272
2,1,5,2,8,320744
2,1,5,2,7,519084
2,1,5,2,6,543000
2,1,5,2,5,387504
2,1,5,2,4,192904
2,1,5,2,3,66908
2,1,5,2,2,15624
2,1,5,2,1,2216
2,1,5,2,0,144
2,1,5,1,10,37632
2,1,5,1,9,254208
2,1,5,1,8,736864
2,1,5,1,7,1222896
2,1,5,1,6,1302128
2,1,5,1,5,939792
2,1,5,1,4,470144
2,1,5,1,3,162096
2,1,5,1,2,36880
2,1,5,1,1,4944
2,1,5,1,0,288
2,1,5,0,10,28416
2,1,5,0,9,201280
2,1,5,0,8,607984
2,1,5,0,7,1040704
2,1,5,0,6,1125036
2,1,5,0,5,806304
2,1,5,0,4,389244
2,1,5,0,3,125156
2,1,5,0,2,25592
2,1,5,0,1,2972
2,1,5,0,0,144
2,1,4,5,10,216
2,1,4,5,9,1364
2,1,4,5,8,3740
2,1,4,5,7,5894
2,1,4,5,6,5954
2,1,4,5,5,4060
2,1,4,5,4,1912
2,1,4,5,3,630
2,1,4,5,2,146
2,1,4,5,1,20
2,1,4,4,10,5376
2,1,4,4,9,32072
2,1,4,4,8,84596
2,1,4,4,7,130060
2,1,4,4,6,129648
2,1,4,4,5,87984
2,1,4,4,4,41220
2,1,4,4,3,13228
2,1,4,4,2,2920
2,1,4,4,1,464
2,1,4,4,0,48
2,1,4,3,10,44928
2,1,4,3,9,264208
2,1,4,3,8,689304
2,1,4,3,7,1054418
2,1,4,3,6,1052088
2,1,4,3,5,718912
2,1,4,3,4,341976
2,1,4,3,3,112026
2,1,4,3,2,24216
2,1,4,3,1,3140
2,1,4,3,0,192
2,1,4,2,10,168000
2,1,4,2,9,994848
2,1,4,2,8,2608736
2,1,4,2,7,4013088
2,1,4,2,6,4034104
2,1,4,2,5,2782320
2,1,4,2,4,1338904
2,1,4,2,3,446496
2,1,4,2,2,99944
2,1,4,2,1,13872
2,1,4,2,0,936
2,1,4,1,10,289920
2,1,4,1,9,1753088
2,1,4,1,8,4675440
2,1,4,1,7,7282400
2,1,4,1,6,7379444
2,1,4,1,5,5112460
2,1,4,1,4,2465396
2,1,4,1,3,821228
2,1,4,1,2,181736
2,1,4,1,1,24248
2,1,4,1,0,1488
2,1,4,0,10,188160
2,1,4,0,9,1172992
2,1,4,0,8,3212288
2,1,4,0,7,5099648
2,1,4,0,6,5207728
2,1,4,0,5,3580672
2,1,4,0,4,1681080
2,1,4,0,3,532720
2,1,4,0,2,109152
2,1,4,0,1,13072
2,1,4,0,0,696
2,1,3,6,10,72
2,1,3,6,9,560
2,1,3,6,8,1756
2,1,3,6,7,3042
2,1,3,6,6,3326
2,1,3,6,5,2456
2,1,3,6,4,1248
2,1,3,6,3,426
2,1,3,6,2,94
2,1,3,6,1,12
2,1,3,5,10,3360
2,1,3,5,9,21360
2,1,3,5,8,58764
2,1,3,5,7,93268
2,1,3,5,6,95584
2,1,3,5,5,66800
2,1,3,5,4,32668
2,1,3,5,3,11140
2,1,3,5,2,2456
2,1,3,5,1,264
2,1,3,4,10,44928
2,1,3,4,9,264208
2,1,3,4,8,689304
2,1,3,4,7,1054418
2,1,3,4,6,1052088
2,1,3,4,5,718912
2,1,3,4,4,341976
2,1,3,4,3,112026
2,1,3,4,2,24216
2,1,3,4,1,3140
2,1,3,4,0,192
2,1,3,3,10,265728
2,1,3,3,9,1514752
2,1,3,3,8,3865440
2,1,3,3,7,5826800
2,1,3,3,6,5758048
2,1,3,3,5,3906944
2,1,3,3,4,1846624
2,1,3,3,3,599440
2,1,3,3,2,126688
2,1,3,3,1,15360
2,1,3,3,0,768
2,1,3,2,10,785664
2,1,3,2,9,4451584
2,1,3,2,8,11299712
2,1,3,2,7,16968864
2,1,3,2,6,16734960
2,1,3,2,5,11347160
2,1,3,2,4,5364704
2,1,3,2,3,1747760
2,1,3,2,2,375632
2,1,3,2,1,48088
2,1,3,2,0,2784
2,1,3,1,10,1139712
2,1,3,1,9,6519808
2,1,3,1,8,16655744
2,1,3,1,7,25089216
2,1,3,1,6,24747680
2,1,3,1,5,16747920
2,1,3,1,4,7893712
2,1,3,1,3,2562864
2,1,3,1,2,548944
2,1,3,1,1,70016
2,1,3,1,0,4032
2,1,3,0,10,646656
2,1,3,0,9,3773952
2,1,3,0,8,9794048
2,1,3,0,7,14892800
2,1,3,0,6,14702688
2,1,3,0,5,9851552
2,1,3,0,4,4538768
2,1,3,0,3,1419888
2,1,3,0,2,288608
2,1,3,0,1,34400
2,1,3,0,0,1824
2,1,2,7,9,56
2,1,2,7,8,312
2,1,2,7,7,728
2,1,2,7,6,944
2,1,2,7,5,768
2,1,2,7,4,424
2,1,2,7,3,168
2,1,2,7,2,48
2,1,2,7,1,8
2,1,2,6,10,672
2,1,2,6,9,5528
2,1,2,6,8,18156
2,1,2,6,7,32756
2,1,2,6,6,37088
2,1,2,6,5,28128
2,1,2,6,4,14596
2,1,2,6,3,5172
2,1,2,6,2,1272
2,1,2,6,1,224
2,1,2,6,0,24
2,1,2,5,10,17568
2,1,2,5,9,114272
2,1,2,5,8,320744
2,1,2,5,7,519084
2,1,2,5,6,543000
2,1,2,5,5,387504
2,1,2,5,4,192904
2,1,2,5,3,66908
2,1,2,5,2,15624
2,1,2,5,1,2216
2,1,2,5,0,144
2,1,2,4,10,168000
2,1,2,4,9,994848
2,1,2,4,8,2608736
2,1,2,4,7,4013088
2,1,2,4,6,4034104
2,1,2,4,5,2782320
2,1,2,4,4,1338904
2,1,2,4,3,446496
2,1,2,4,2,99944
2,1,2,4,1,13872
2,1,2,4,0,936
2,1,2,3,10,785664
2,1,2,3,9,4451584
2,1,2,3,8,11299712
2,1,2,3,7,16968864
2,1,2,3,6,16734960
2,1,2,3,5,11347160
2,1,2,3,4,5364704
2,1,2,3,3,1747760
2,1,2,3,2,375632
2,1,2,3,1,48088
2,1,2,3,0,2784
2,1,2,2,10,1939968
2,1,2,2,9,10802688
2,1,2,2,8,27041472
2,1,2,2,7,40160160
2,1,2,2,6,39245808
2,1,2,2,5,26392152
2,1,2,2,4,12375072
2,1,2,2,3,3996816
2,1,2,2,2,851568
2,1,2,2,1,108216
2,1,2,2,0,6240
2,1,2,1,10,2433024
2,1,2,1,9,13544448
2,1,2,1,8,33843456
2,1,2,1,7,50077440
2,1,2,1,6,48670848
2,1,2,1,5,32508096
2,1,2,1,4,15126288
2,1,2,1,3,4844976
2,1,2,1,2,1022736
2,1,2,1,1,128496
2,1,2,1,0,7296
2,1,2,0,10,1222656
2,1,2,0,9,6884352
2,1,2,0,8,17330688
2,1,2,0,7,25699584
2,1,2,0,6,24868992
2,1,2,0,5,16412736
2,1,2,0,4,7482336
2,1,2,0,3,2326704
2,1,2,0,2,472272
2,1,2,0,1,56496
2,1,2,0,0,3024
2,1,1,8,8,8
2,1,1,8,7,40
2,1,1,8,6,84
2,1,1,8,5,96
2,1,1,8,4,64
2,1,1,8,3,24
2,1,1,8,2,4
2,1,1,7,9,320
2,1,1,7,8,1864
2,1,1,7,7,4552
2,1,1,7,6,6176
2,1,1,7,5,5232
2,1,1,7,4,2952
2,1,1,7,3,1128
2,1,1,7,2,272
2,1,1,7,1,32
2,1,1,6,10,1920
2,1,1,6,9,17056
2,1,1,6,8,59168
2,1,1,6,7,111172
2,1,1,6,6,129312
2,1,1,6,5,99600
2,1,1,6,4,52224
2,1,1,6,3,18548
2,1,1,6,2,4336
2,1,1,6,1,632
2,1,1,6,0,48
2,1,1,5,10,37632
2,1,1,5,9,254208
2,1,1,5,8,736864
2,1,1,5,7,1222896
2,1,1,5,6,1302128
2,1,1,5,5,939792
2,1,1,5,4,470144
2,1,1,5,3,162096
2,1,1,5,2,36880
2,1,1,5,1,4944
2,1,1,5,0,288
2,1,1,4,10,289920
2,1,1,4,9,1753088
2,1,1,4,8,4675440
2,1,1,4,7,7282400
2,1,1,4,6,7379444
2,1,1,4,5,5112460
2,1,1,4,4,2465396
2,1,1,4,3,821228
2,1,1,4,2,181736
2,1,1,4,1,24248
2,1,1,4,0,1488
2,1,1,3,10,1139712
2,1,1,3,9,6519808
2,1,1,3,8,16655744
2,1,1,3,7,25089216
2,1,1,3,6,24747680
2,1,1,3,5,16747920
2,1,1,3,4,7893712
2,1,1,3,3,2562864
2,1,1,3,2,548944
2,1,1,3,1,70016
2,1,1,3,0,4032
2,1,1,2,10,2433024
2,1,1,2,9,13544448
2,1,1,2,8,33843456
2,1,1,2,7,50077440
2,1,1,2,6,48670848
2,1,1,2,5,32508096
2,1,1,2,4,15126288
2,1,1,2,3,4844976
2,1,1,2,2,1022736
2,1,1,2,1,128496
2,1,1,2,0,7296
2,1,1,1,10,2691072
2,1,1,1,9,14837760
2,1,1,1,8,36734976
2,1,1,1,7,53861376
2,1,1,1,6,51863808
2,1,1,1,5,34309248
2,1,1,1,4,15805440
2,1,1,1,3,5010048
2,1,1,1,2,1046208
2,1,1,1,1,129984
2,1,1,1,0,7296
2,1,1,0,10,1210368
2,1,1,0,9,6690816
2,1,1,0,8,16565760
2,1,1,0,7,24207360
2,1,1,0,6,23134080
2,1,1,0,5,15115392
2,1,1,0,4,6841248
2,1,1,0,3,2118720
2,1,1,0,2,429840
2,1,1,0,1,51600
2,1,1,0,0,2784
2,1,0,8,8,22
2,1,0,8,7,110
2,1,0,8,6,224
2,1,0,8,5,236
2,1,0,8,4,134
2,1,0,8,3,38
2,1,0,8,2,4
2,1,0,7,9,432
2,1,0,7,8,2656
2,1,0,7,7,6798
2,1,0,7,6,9480
2,1,0,7,5,7920
2,1,0,7,4,4116
2,1,0,7,3,1338
2,1,0,7,2,260
2,1,0,7,1,24
2,1,0,6,10,1728
2,1,0,6,9,16672
2,1,0,6,8,61376
2,1,0,6,7,120432
2,1,0,6,6,143080
2,1,0,6,5,108996
2,1,0,6,4,54328
2,1,0,6,3,17576
2,1,0,6,2,3560
2,1,0,6,1,420
2,1,0,6,0,24
2,1,0,5,10,28416
2,1,0,5,9,201280
2,1,0,5,8,607984
2,1,0,5,7,1040704
2,1,0,5,6,1125036
2,1,0,5,5,806304
2,1,0,5,4,389244
2,1,0,5,3,125156
2,1,0,5,2,25592
2,1,0,5,1,2972
2,1,0,5,0,144
2,1,0,4,10,188160
2,1,0,4,9,1172992
2,1,0,4,8,3212288
2,1,0,4,7,5099648
2,1,0,4,6,5207728
2,1,0,4,5,3580672
2,1,0,4,4,1681080
2,1,0,4,3,532720
2,1,0,4,2,109152
2,1,0,4,1,13072
2,1,0,4,0,696
2,1,0,3,10,646656
2,1,0,3,9,3773952
2,1,0,3,8,9794048
2,1,0,3,7,14892800
2,1,0,3,6,14702688
2,1,0,3,5,9851552
2,1,0,3,4,4538768
2,1,0,3,3,1419888
2,1,0,3,2,288608
2,1,0,3,1,34400
2,1,0,3,0,1824
2,1,0,2,10,1222656
2,1,0,2,9,6884352
2,1,0,2,8,17330688
2,1,0,2,7,25699584
2,1,0,2,6,24868992
2,1,0,2,5,16412736
2,1,0,2,4,7482336
2,1,0,2,3,2326704
2,1,0,2,2,472272
2,1,0,2,1,56496
2,1,0,2,0,3024
2,1,0,1,10,1210368
2,1,0,1,9,6690816
2,1,0,1,8,16565760
2,1,0,1,7,24207360
2,1,0,1,6,23134080
2,1,0,1,5,15115392
2,1,0,1,4,6841248
2,1,0,1,3,2118720
2,1,0,1,2,429840
2,1,0,1,1,51600
2,1,0,1,0,2784
2,1,0,0,10,491520
2,1,0,0,9,2697216
2,1,0,0,8,6626304
2,1,0,0,7,9601536
2,1,0,0,6,9090816
2,1,0,0,5,5878656
2,1,0,0,4,2630208
2,1,0,0,3,804192
2,1,0,0,2,160848
2,1,0,0,1,19008
2,1,0,0,0,1008
2,0,8,2,8,4
2,0,8,2,7,20
2,0,8,2,6,40
2,0,8,2,5,40
2,0,8,2,4,20
2,0,8,2,3,4
2,0,8,1,8,22
2,0,8,1,7,110
2,0,8,1,6,224
2,0,8,1,5,236
2,0,8,1,4,134
2,0,8,1,3,38
2,0,8,1,2,4
2,0,8,0,8,28
2,0,8,0,7,140
2,0,8,0,6,284
2,0,8,0,5,296
2,0,8,0,4,164
2,0,8,0,3,44
2,0,8,0,2,4
2,0,7,3,9,16
2,0,7,3,8,94
2,0,7,3,7,226
2,0,7,3,6,288
2,0,7,3,5,212
2,0,7,3,4,94
2,0,7,3,3,26
2,0,7,3,2,4
2,0,7,2,9,152
2,0,7,2,8,908
2,0,7,2,7,2244
2,0,7,2,6,2992
2,0,7,2,5,2360
2,0,7,2,4,1148
2,0,7,2,3,356
2,0,7,2,2,72
2,0,7,2,1,8
2,0,7,1,9,432
2,0,7,1,8,2656
2,0,7,1,7,6798
2,0,7,1,6,9480
2,0,7,1,5,7920
2,0,7,1,4,4116
2,0,7,1,3,1338
2,0,7,1,2,260
2,0,7,1,1,24
2,0,7,0,9,384
2,0,7,0,8,2432
2,0,7,0,7,6416
2,0,7,0,6,9192
2,0,7,0,5,7800
2,0,7,0,4,4008
2,0,7,0,3,1224
2,0,7,0,2,208
2,0,7,0,1,16
2,0,6,4,10,12
2,0,6,4,9,108
2,0,6,4,8,371
2,0,6,4,7,674
2,0,6,4,6,733
2,0,6,4,5,504
2,0,6,4,4,221
2,0,6,4,3,58
2,0,6,4,2,7
2,0,6,3,10,192
2,0,6,3,9,1656
2,0,6,3,8,5644
2,0,6,3,7,10380
2,0,6,3,6,11592
2,0,6,3,5,8260
2,0,6,3,4,3780
2,0,6,3,3,1068
2,0,6,3,2,168
2,0,6,3,1,12
2,0,6,2,10,912
2,0,6,2,9,8240
2,0,6,2,8,29044
2,0,6,2,7,55020
2,0,6,2,6,63312
2,0,6,2,5,46704
2,0,6,2,4,22456
2,0,6,2,3,6980
2,0,6,2,2,1384
2,0,6,2,1,176
2,0,6,2,0,12
2,0,6,1,10,1728
2,0,6,1,9,16672
2,0,6,1,8,61376
2,0,6,1,7,120432
2,0,6,1,6,143080
2,0,6,1,5,108996
2,0,6,1,4,54328
2,0,6,1,3,17576
2,0,6,1,2,3560
2,0,6,1,1,420
2,0,6,1,0,24
2,0,6,0,10,1152
2,0,6,0,9,11904
2,0,6,0,8,45808
2,0,6,0,7,92992
2,0,6,0,6,113236
2,0,6,0,5,87260
2,0,6,0,4,43132
2,0,6,0,3,13436
2,0,6,0,2,2508
2,0,6,0,1,256
2,0,6,0,0,12
2,0,5,5,10,24
2,0,5,5,9,176
2,0,5,5,8,550
2,0,5,5,7,952
2,0,5,5,6,998
2,0,5,5,5,656
2,0,5,5,4,274
2,0,5,5,3,72
2,0,5,5,2,10
2,0,5,4,10,624
2,0,5,4,9,4272
2,0,5,4,8,12562
2,0,5,4,7,20842
2,0,5,4,6,21528
2,0,5,4,5,14384
2,0,5,4,4,6234
2,0,5,4,3,1698
2,0,5,4,2,268
2,0,5,4,1,20
2,0,5,3,10,5088
2,0,5,3,9,34384
2,0,5,3,8,99872
2,0,5,3,7,164890
2,0,5,3,6,171664
2,0,5,3,5,117588
2,0,5,3,4,53336
2,0,5,3,3,15570
2,0,5,3,2,2680
2,0,5,3,1,208
2,0,5,2,10,17856
2,0,5,2,9,122720
2,0,5,2,8,361280
2,0,5,2,7,604624
2,0,5,2,6,640216
2,0,5,2,5,449288
2,0,5,2,4,211672
2,0,5,2,3,66048
2,0,5,2,2,13064
2,0,5,2,1,1480
2,0,5,2,0,72
2,0,5,1,10,28416
2,0,5,1,9,201280
2,0,5,1,8,607984
2,0,5,1,7,1040704
2,0,5,1,6,1125036
2,0,5,1,5,806304
2,0,5,1,4,389244
2,0,5,1,3,125156
2,0,5,1,2,25592
2,0,5,1,1,2972
2,0,5,1,0,144
2,0,5,0,10,16896
2,0,5,0,9,124032
2,0,5,0,8,386560
2,0,5,0,7,679168
2,0,5,0,6,748160
2,0,5,0,5,540760
2,0,5,0,4,259448
2,0,5,0,3,81256
2,0,5,0,2,15760
2,0,5,0,1,1680
2,0,5,0,0,72
2,0,4,6,10,12
2,0,4,6,9,108
2,0,4,6,8,371
2,0,4,6,7,674
2,0,4,6,6,733
2,0,4,6,5,504
2,0,4,6,4,221
2,0,4,6,3,58
2,0,4,6,2,7
2,0,4,5,10,624
2,0,4,5,9,4272
2,0,4,5,8,12562
2,0,4,5,7,20842
2,0,4,5,6,21528
2,0,4,5,5,14384
2,0,4,5,4,6234
2,0,4,5,3,1698
2,0,4,5,2,268
2,0,4,5,1,20
2,0,4,4,10,8400
2,0,4,4,9,52912
2,0,4,4,8,146536
2,0,4,4,7,233696
2,0,4,4,6,236224
2,0,4,4,5,156888
2,0,4,4,4,68568
2,0,4,4,3,19240
2,0,4,4,2,3352
2,0,4,4,1,368
2,0,4,4,0,24
2,0,4,3,10,48384
2,0,4,3,9,297280
2,0,4,3,8,805696
2,0,4,3,7,1266160
2,0,4,3,6,1274136
2,0,4,3,5,854108
2,0,4,3,4,383688
2,0,4,3,3,113008
2,0,4,3,2,20672
2,0,4,3,1,2116
2,0,4,3,0,96
2,0,4,2,10,136896
2,0,4,2,9,841920
2,0,4,2,8,2279936
2,0,4,2,7,3584320
2,0,4,2,6,3624708
2,0,4,2,5,2462476
2,0,4,2,4,1136368
2,0,4,2,3,351228
2,0,4,2,2,69744
2,0,4,2,1,8152
2,0,4,2,0,444
2,0,4,1,10,188160
2,0,4,1,9,1172992
2,0,4,1,8,3212288
2,0,4,1,7,5099648
2,0,4,1,6,5207728
2,0,4,1,5,3580672
2,0,4,1,4,1681080
2,0,4,1,3,532720
2,0,4,1,2,109152
2,0,4,1,1,13072
2,0,4,1,0,696
2,0,4,0,10,100608
2,0,4,0,9,639744
2,0,4,0,8,1784448
2,0,4,0,7,2877056
2,0,4,0,6,2970064
2,0,4,0,5,2050768
2,0,4,0,4,958224
2,0,4,0,3,298568
2,0,4,0,2,59156
2,0,4,0,1,6688
2,0,4,0,0,324
2,0,3,7,9,16
2,0,3,7,8,94
2,0,3,7,7,226
2,0,3,7,6,288
2,0,3,7,5,212
2,0,3,7,4,94
2,0,3,7,3,26
2,0,3,7,2,4
2,0,3,6,10,192
2,0,3,6,9,1656
2,0,3,6,8,5644
2,0,3,6,7,10380
2,0,3,6,6,11592
2,0,3,6,5,8260
2,0,3,6,4,3780
2,0,3,6,3,1068
2,0,3,6,2,168
2,0,3,6,1,12
2,0,3,5,10,5088
2,0,3,5,9,34384
2,0,3,5,8,99872
2,0,3,5,7,164890
2,0,3,5,6,171664
2,0,3,5,5,117588
2,0,3,5,4,53336
2,0,3,5,3,15570
2,0,3,5,2,2680
2,0,3,5,1,208
2,0,3,4,10,48384
2,0,3,4,9,297280
2,0,3,4,8,805696
2,0,3,4,7,1266160
2,0,3,4,6,1274136
2,0,3,4,5,854108
2,0,3,4,4,383688
2,0,3,4,3,113008
2,0,3,4,2,20672
2,0,3,4,1,2116
2,0,3,4,0,96
2,0,3,3,10,221952
2,0,3,3,9,1310208
2,0,3,3,8,3439648
2,0,3,3,7,5280064
2,0,3,3,6,5234680
2,0,3,3,5,3489352
2,0,3,3,4,1576080
2,0,3,3,3,473024
2,0,3,3,2,89224
2,0,3,3,1,9320
2,0,3,3,0,384
2,0,3,2,10,532992
2,0,3,2,9,3105792
2,0,3,2,8,8057792
2,0,3,2,7,12255776
2,0,3,2,6,12092848
2,0,3,2,5,8076824
2,0,3,2,4,3690688
2,0,3,2,3,1136480
2,0,3,2,2,225056
2,0,3,2,1,25800
2,0,3,2,0,1296
2,0,3,1,10,646656
2,0,3,1,9,3773952
2,0,3,1,8,9794048
2,0,3,1,7,14892800
2,0,3,1,6,14702688
2,0,3,1,5,9851552
2,0,3,1,4,4538768
2,0,3,1,3,1419888
2,0,3,1,2,288608
2,0,3,1,1,34400
2,0,3,1,0,1824
2,0,3,0,10,313344
2,0,3,0,9,1846272
2,0,3,0,8,4830208
2,0,3,0,7,7387648
2,0,3,0,6,7313280
2,0,3,0,5,4894144
2,0,3,0,4,2240896
2,0,3,0,3,692544
2,0,3,0,2,138064
2,0,3,0,1,16000
2,0,3,0,0,816
2,0,2,8,8,4
2,0,2,8,7,20
2,0,2,8,6,40
2,0,2,8,5,40
2,0,2,8,4,20
2,0,2,8,3,4
2,0,2,7,9,152
2,0,2,7,8,908
2,0,2,7,7,2244
2,0,2,7,6,2992
2,0,2,7,5,2360
2,0,2,7,4,1148
2,0,2,7,3,356
2,0,2,7,2,72
2,0,2,7,1,8
2,0,2,6,10,912
2,0,2,6,9,8240
2,0,2,6,8,29044
2,0,2,6,7,55020
2,0,2,6,6,63312
2,0,2,6,5,46704
2,0,2,6,4,22456
2,0,2,6,3,6980
2,0,2,6,2,1384
2,0,2,6,1,176
2,0,2,6,0,12
2,0,2,5,10,17856
2,0,2,5,9,122720
2,0,2,5,8,361280
2,0,2,5,7,604624
2,0,2,5,6,640216
2,0,2,5,5,449288
2,0,2,5,4,211672
2,0,2,5,3,66048
2,0,2,5,2,13064
2,0,2,5,1,1480
2,0,2,5,0,72
2,0,2,4,10,136896
2,0,2,4,9,841920
2,0,2,4,8,2279936
2,0,2,4,7,3584320
2,0,2,4,6,3624708
2,0,2,4,5,2462476
2,0,2,4,4,1136368
2,0,2,4,3,351228
2,0,2,4,2,69744
2,0,2,4,1,8152
2,0,2,4,0,444
2,0,2,3,10,532992
2,0,2,3,9,3105792
2,0,2,3,8,8057792
2,0,2,3,7,12255776
2,0,2,3,6,12092848
2,0,2,3,5,8076824
2,0,2,3,4,3690688
2,0,2,3,3,1136480
2,0,2,3,2,225056
2,0,2,3,1,25800
2,0,2,3,0,1296
2,0,2,2,10,1122816
2,0,2,2,9,6379008
2,0,2,2,8,16198272
2,0,2,2,7,24214272
2,0,2,2,6,23589216
2,0,2,2,5,15635424
2,0,2,2,4,7132728
2,0,2,2,3,2208384
2,0,2,2,2,443472
2,0,2,2,1,52080
2,0,2,2,0,2712
2,0,2,1,10,1222656
2,0,2,1,9,6884352
2,0,2,1,8,17330688
2,0,2,1,7,25699584
2,0,2,1,6,24868992
2,0,2,1,5,16412736
2,0,2,1,4,7482336
2,0,2,1,3,2326704
2,0,2,1,2,472272
2,0,2,1,1,56496
2,0,2,1,0,3024
2,0,2,0,10,540672
2,0,2,0,9,3047424
2,0,2,0,8,7669248
2,0,2,0,7,11349504
2,0,2,0,6,10937472
2,0,2,0,5,7171584
2,0,2,0,4,3239712
2,0,2,0,3,995424
2,0,2,0,2,199032
2,0,2,0,1,23376
2,0,2,0,0,1224
2,0,1,8,8,22
2,0,1,8,7,110
2,0,1,8,6,224
2,0,1,8,5,236
2,0,1,8,4,134
2,0,1,8,3,38
2,0,1,8,2,4
2,0,1,7,9,432
2,0,1,7,8,2656
2,0,1,7,7,6798
2,0,1,7,6,9480
2,0,1,7,5,7920
2,0,1,7,4,4116
2,0,1,7,3,1338
2,0,1,7,2,260
2,0,1,7,1,24
2,0,1,6,10,1728
2,0,1,6,9,16672
2,0,1,6,8,61376
2,0,1,6,7,120432
2,0,1,6,6,143080
2,0,1,6,5,108996
2,0,1,6,4,54328
2,0,1,6,3,17576
2,0,1,6,2,3560
2,0,1,6,1,420
2,0,1,6,0,24
2,0,1,5,10,28416
2,0,1,5,9,201280
2,0,1,5,8,607984
2,0,1,5,7,1040704
2,0,1,5,6,1125036
2,0,1,5,5,806304
2,0,1,5,4,389244
2,0,1,5,3,125156
2,0,1,5,2,25592
2,0,1,5,1,2972
2,0,1,5,0,144
2,0,1,4,10,188160
2,0,1,4,9,1172992
2,0,1,4,8,3212288
2,0,1,4,7,5099648
2,0,1,4,6,5207728
2,0,1,4,5,3580672
2,0,1,4,4,1681080
2,0,1,4,3,532720
2,0,1,4,2,109152
2,0,1,4,1,13072
2,0,1,4,0,696
2,0,1,3,10,646656
2,0,1,3,9,3773952
2,0,1,3,8,9794048
2,0,1,3,7,14892800
2,0,1,3,6,14702688
2,0,1,3,5,9851552
2,0,1,3,4,4538768
2,0,1,3,3,1419888
2,0,1,3,2,288608
2,0,1,3,1,34400
2,0,1,3,0,1824
2,0,1,2,10,1222656
2,0,1,2,9,6884352
2,0,1,2,8,17330688
2,0,1,2,7,25699584
2,0,1,2,6,24868992
2,0,1,2,5,16412736
2,0,1,2,4,7482336
2,0,1,2,3,2326704
2,0,1,2,2,472272
2,0,1,2,1,56496
2,0,1,2,0,3024
2,0,1,1,10,1210368
2,0,1,1,9,6690816
2,0,1,1,8,16565760
2,0,1,1,7,24207360
2,0,1,1,6,23134080
2,0,1,1,5,15115392
2,0,1,1,4,6841248
2,0,1,1,3,2118720
2,0,1,1,2,429840
2,0,1,1,1,51600
2,0,1,1,0,2784
2,0,1,0,10,491520
2,0,1,0,9,2697216
2,0,1,0,8,6626304
2,0,1,0,7,9601536
2,0,1,0,6,9090816
2,0,1,0,5,5878656
2,0,1,0,4,2630208
2,0,1,0,3,804192
2,0,1,0,2,160848
2,0,1,0,1,19008
2,0,1,0,0,1008
2,0,0,8,8,28
2,0,0,8,7,140
2,0,0,8,6,284
2,0,0,8,5,296
2,0,0,8,4,164
2,0,0,8,3,44
2,0,0,8,2,4
2,0,0,7,9,384
2,0,0,7,8,2432
2,0,0,7,7,6416
2,0,0,7,6,9192
2,0,0,7,5,7800
2,0,0,7,4,4008
2,0,0,7,3,1224
2,0,0,7,2,208
2,0,0,7,1,16
2,0,0,6,10,1152
2,0,0,6,9,11904
2,0,0,6,8,45808
2,0,0,6,7,92992
2,0,0,6,6,113236
2,0,0,6,5,87260
2,0,0,6,4,43132
2,0,0,6,3,13436
2,0,0,6,2,2508
2,0,0,6,1,256
2,0,0,6,0,12
2,0,0,5,10,16896
2,0,0,5,9,124032
2,0,0,5,8,386560
2,0,0,5,7,679168
2,0,0,5,6,748160
2,0,0,5,5,540760
2,0,0,5,4,259448
2,0,0,5,3,81256
2,0,0,5,2,15760
2,0,0,5,1,1680
2,0,0,5,0,72
2,0,0,4,10,100608
2,0,0,4,9,639744
2,0,0,4,8,1784448
2,0,0,4,7,2877056
2,0,0,4,6,2970064
2,0,0,4,5,2050768
2,0,0,4,4,958224
2,0,0,4,3,298568
2,0,0,4,2,59156
2,0,0,4,1,6688
2,0,0,4,0,324
2,0,0,3,10,313344
2,0,0,3,9,1846272
2,0,0,3,8,4830208
2,0,0,3,7,7387648
2,0,0,3,6,7313280
2,0,0,3,5,4894144
2,0,0,3,4,2240896
2,0,0,3,3,692544
2,0,0,3,2,138064
2,0,0,3,1,16000
2,0,0,3,0,816
2,0,0,2,10,540672
2,0,0,2,9,3047424
2,0,0,2,8,7669248
2,0,0,2,7,11349504
2,0,0,2,6,10937472
2,0,0,2,5,7171584
2,0,0,2,4,3239712
2,0,0,2,3,995424
2,0,0,2,2,199032
2,0,0,2,1,23376
2,0,0,2,0,1224
2,0,0,1,10,491520
2,0,0,1,9,2697216
2,0,0,1,8,6626304
2,0,0,1,7,9601536
2,0,0,1,6,9090816
2,0,0,1,5,5878656
2,0,0,1,4,2630208
2,0,0,1,3,804192
2,0,0,1,2,160848
2,0,0,1,1,19008
2,0,0,1,0,1008
2,0,0,0,10,184320
2,0,0,0,9,995328
2,0,0,0,8,2408448
2,0,0,0,7,3440640
2,0,0,0,6,3214848
2,0,0,0,5,2053632
2,0,0,0,4,908544
2,0,0,0,3,274944
2,0,0,0,2,54480
2,0,0,0,1,6384
2,0,0,0,0,336
1,8,3,0,8,2
1,8,3,0,7,10
1,8,3,0,6,20
1,8,3,0,5,20
1,8,3,0,4,10
1,8,3,0,3,2
1,8,2,1,8,8
1,8,2,1,7,40
1,8,2,1,6,84
1,8,2,1,5,96
1,8,2,1,4,64
1,8,2,1,3,24
1,8,2,1,2,4
1,8,2,0,8,22
1,8,2,0,7,110
1,8,2,0,6,224
1,8,2,0,5,236
1,8,2,0,4,134
1,8,2,0,3,38
1,8,2,0,2,4
1,8,1,2,8,8
1,8,1,2,7,40
1,8,1,2,6,84
1,8,1,2,5,96
1,8,1,2,4,64
1,8,1,2,3,24
1,8,1,2,2,4
1,8,1,1,8,48
1,8,1,1,7,240
1,8,1,1,6,504
1,8,1,1,5,576
1,8,1,1,4,384
1,8,1,1,3,144
1,8,1,1,2,24
1,8,1,0,8,68
1,8,1,0,7,340
1,8,1,0,6,700
1,8,1,0,5,760
1,8,1,0,4,460
1,8,1,0,3,148
1,8,1,0,2,20
1,8,0,3,8,2
1,8,0,3,7,10
1,8,0,3,6,20
1,8,0,3,5,20
1,8,0,3,4,10
1,8,0,3,3,2
1,8,0,2,8,22
1,8,0,2,7,110
1,8,0,2,6,224
1,8,0,2,5,236
1,8,0,2,4,134
1,8,0,2,3,38
1,8,0,2,2,4
1,8,0,1,8,68
1,8,0,1,7,340
1,8,0,1,6,700
1,8,0,1,5,760
1,8,0,1,4,460
1,8,0,1,3,148
1,8,0,1,2,20
1,8,0,0,8,64
1,8,0,0,7,320
1,8,0,0,6,656
1,8,0,0,5,704
1,8,0,0,4,416
1,8,0,0,3,128
1,8,0,0,2,16
1,7,4,0,9,4
1,7,4,0,8,26
1,7,4,0,7,70
1,7,4,0,6,100
1,7,4,0,5,80
1,7,4,0,4,34
1,7,4,0,3,6
1,7,3,1,9,32
1,7,3,1,8,184
1,7,3,1,7,440
1,7,3,1,6,576
1,7,3,1,5,464
1,7,3,1,4,248
1,7,3,1,3,88
1,7,3,1,2,16
1,7,3,0,9,80
1,7,3,0,8,492
1,7,3,0,7,1252
1,7,3,0,6,1712
1,7,3,0,5,1368
1,7,3,0,4,652
1,7,3,0,3,180
1,7,3,0,2,24
1,7,2,2,9,56
1,7,2,2,8,312
1,7,2,2,7,728
1,7,2,2,6,944
1,7,2,2,5,768
1,7,2,2,4,424
1,7,2,2,3,168
1,7,2,2,2,48
1,7,2,2,1,8
1,7,2,1,9,320
1,7,2,1,8,1864
1,7,2,1,7,4552
1,7,2,1,6,6176
1,7,2,1,5,5232
1,7,2,1,4,2952
1,7,2,1,3,1128
1,7,2,1,2,272
1,7,2,1,1,32
1,7,2,0,9,432
1,7,2,0,8,2656
1,7,2,0,7,6798
1,7,2,0,6,9480
1,7,2,0,5,7920
1,7,2,0,4,4116
1,7,2,0,3,1338
1,7,2,0,2,260
1,7,2,0,1,24
1,7,1,3,9,32
1,7,1,3,8,184
1,7,1,3,7,440
1,7,1,3,6,576
1,7,1,3,5,464
1,7,1,3,4,248
1,7,1,3,3,88
1,7,1,3,2,16
1,7,1,2,9,320
1,7,1,2,8,1864
1,7,1,2,7,4552
1,7,1,2,6,6176
1,7,1,2,5,5232
1,7,1,2,4,2952
1,7,1,2,3,1128
1,7,1,2,2,272
1,7,1,2,1,32
1,7,1,1,9,960
1,7,1,1,8,5760
1,7,1,1,7,14520
1,7,1,1,6,20400
1,7,1,1,5,17904
1,7,1,1,4,10368
1,7,1,1,3,3960
1,7,1,1,2,912
1,7,1,1,1,96
1,7,1,0,9,896
1,7,1,0,8,5600
1,7,1,0,7,14640
1,7,1,0,6,21040
1,7,1,0,5,18352
1,7,1,0,4,10096
1,7,1,0,3,3488
1,7,1,0,2,704
1,7,1,0,1,64
1,7,0,4,9,4
1,7,0,4,8,26
1,7,0,4,7,70
1,7,0,4,6,100
1,7,0,4,5,80
1,7,0,4,4,34
1,7,0,4,3,6
1,7,0,3,9,80
1,7,0,3,8,492
1,7,0,3,7,1252
1,7,0,3,6,1712
1,7,0,3,5,1368
1,7,0,3,4,652
1,7,0,3,3,180
1,7,0,3,2,24
1,7,0,2,9,432
1,7,0,2,8,2656
1,7,0,2,7,6798
1,7,0,2,6,9480
1,7,0,2,5,7920
1,7,0,2,4,4116
1,7,0,2,3,1338
1,7,0,2,2,260
1,7,0,2,1,24
1,7,0,1,9,896
1,7,0,1,8,5600
1,7,0,1,7,14640
1,7,0,1,6,21040
1,7,0,1,5,18352
1,7,0,1,4,10096
1,7,0,1,3,3488
1,7,0,1,2,704
1,7,0,1,1,64
1,7,0,0,9,640
1,7,0,0,8,4096
1,7,0,0,7,10976
1,7,0,0,6,16128
1,7,0,0,5,14256
1,7,0,0,4,7800
1,7,0,0,3,2600
1,7,0,0,2,488
1,7,0,0,1,40
1,6,5,0,9,12
1,6,5,0,8,68
1,6,5,0,7,160
1,6,5,0,6,200
1,6,5,0,5,140
1,6,5,0,4,52
1,6,5,0,3,8
1,6,4,1,10,24
1,6,4,1,9,208
1,6,4,1,8,698
1,6,4,1,7,1260
1,6,4,1,6,1402
1,6,4,1,5,1032
1,6,4,1,4,510
1,6,4,1,3,156
1,6,4,1,2,22
1,6,4,0,10,48
1,6,4,0,9,512
1,6,4,0,8,1962
1,6,4,0,7,3898
1,6,4,0,6,4568
1,6,4,0,5,3300
1,6,4,0,4,1450
1,6,4,0,3,354
1,6,4,0,2,36
1,6,3,2,10,72
1,6,3,2,9,560
1,6,3,2,8,1756
1,6,3,2,7,3042
1,6,3,2,6,3326
1,6,3,2,5,2456
1,6,3,2,4,1248
1,6,3,2,3,426
1,6,3,2,2,94
1,6,3,2,1,12
1,6,3,1,10,384
1,6,3,1,9,3296
1,6,3,1,8,11104
1,6,3,1,7,20288
1,6,3,1,6,22944
1,6,3,1,5,17200
1,6,3,1,4,8768
1,6,3,1,3,2944
1,6,3,1,2,576
1,6,3,1,1,48
1,6,3,0,10,480
1,6,3,0,9,4592
1,6,3,0,8,16744
1,6,3,0,7,32454
1,6,3,0,6,37856
1,6,3,0,5,27988
1,6,3,0,4,13236
1,6,3,0,3,3858
1,6,3,0,2,612
1,6,3,0,1,36
1,6,2,3,10,72
1,6,2,3,9,560
1,6,2,3,8,1756
1,6,2,3,7,3042
1,6,2,3,6,3326
1,6,2,3,5,2456
1,6,2,3,4,1248
1,6,2,3,3,426
1,6,2,3,2,94
1,6,2,3,1,12
1,6,2,2,10,672
1,6,2,2,9,5528
1,6,2,2,8,18156
1,6,2,2,7,32756
1,6,2,2,6,37088
1,6,2,2,5,28128
1,6,2,2,4,14596
1,6,2,2,3,5172
1,6,2,2,2,1272
1,6,2,2,1,224
1,6,2,2,0,24
1,6,2,1,10,1920
1,6,2,1,9,17056
1,6,2,1,8,59168
1,6,2,1,7,111172
1,6,2,1,6,129312
1,6,2,1,5,99600
1,6,2,1,4,52224
1,6,2,1,3,18548
1,6,2,1,2,4336
1,6,2,1,1,632
1,6,2,1,0,48
1,6,2,0,10,1728
1,6,2,0,9,16672
1,6,2,0,8,61376
1,6,2,0,7,120432
1,6,2,0,6,143080
1,6,2,0,5,108996
1,6,2,0,4,54328
1,6,2,0,3,17576
1,6,2,0,2,3560
1,6,2,0,1,420
1,6,2,0,0,24
1,6,1,4,10,24
1,6,1,4,9,208
1,6,1,4,8,698
1,6,1,4,7,1260
1,6,1,4,6,1402
1,6,1,4,5,1032
1,6,1,4,4,510
1,6,1,4,3,156
1,6,1,4,2,22
1,6,1,3,10,384
1,6,1,3,9,3296
1,6,1,3,8,11104
1,6,1,3,7,20288
1,6,1,3,6,22944
1,6,1,3,5,17200
1,6,1,3,4,8768
1,6,1,3,3,2944
1,6,1,3,2,576
1,6,1,3,1,48
1,6,1,2,10,1920
1,6,1,2,9,17056
1,6,1,2,8,59168
1,6,1,2,7,111172
1,6,1,2,6,129312
1,6,1,2,5,99600
1,6,1,2,4,52224
1,6,1,2,3,18548
1,6,1,2,2,4336
1,6,1,2,1,632
1,6,1,2,0,48
1,6,1,1,10,3840
1,6,1,1,9,36096
1,6,1,1,8,130368
1,6,1,1,7,252960
1,6,1,1,6,301968
1,6,1,1,5,237456
1,6,1,1,4,126720
1,6,1,1,3,45696
1,6,1,1,2,10704
1,6,1,1,1,1488
1,6,1,1,0,96
1,6,1,0,10,2688
1,6,1,0,9,27008
1,6,1,0,8,102160
1,6,1,0,7,205216
1,6,1,0,6,249820
1,6,1,0,5,195932
1,6,1,0,4,101428
1,6,1,0,3,34476
1,6,1,0,2,7392
1,6,1,0,1,904
1,6,1,0,0,48
1,6,0,5,9,12
1,6,0,5,8,68
1,6,0,5,7,160
1,6,0,5,6,200
1,6,0,5,5,140
1,6,0,5,4,52
1,6,0,5,3,8
1,6,0,4,10,48
1,6,0,4,9,512
1,6,0,4,8,1962
1,6,0,4,7,3898
1,6,0,4,6,4568
1,6,0,4,5,3300
1,6,0,4,4,1450
1,6,0,4,3,354
1,6,0,4,2,36
1,6,0,3,10,480
1,6,0,3,9,4592
1,6,0,3,8,16744
1,6,0,3,7,32454
1,6,0,3,6,37856
1,6,0,3,5,27988
1,6,0,3,4,13236
1,6,0,3,3,3858
1,6,0,3,2,612
1,6,0,3,1,36
1,6,0,2,10,1728
1,6,0,2,9,16672
1,6,0,2,8,61376
1,6,0,2,7,120432
1,6,0,2,6,143080
1,6,0,2,5,108996
1,6,0,2,4,54328
1,6,0,2,3,17576
1,6,0,2,2,3560
1,6,0,2,1,420
1,6,0,2,0,24
1,6,0,1,10,2688
1,6,0,1,9,27008
1,6,0,1,8,102160
1,6,0,1,7,205216
1,6,0,1,6,249820
1,6,0,1,5,195932
1,6,0,1,4,101428
1,6,0,1,3,34476
1,6,0,1,2,7392
1,6,0,1,1,904
1,6,0,1,0,48
1,6,0,0,10,1536
1,6,0,0,9,16256
1,6,0,0,8,63552
1,6,0,0,7,131040
1,6,0,0,6,162800
1,6,0,0,5,129232
1,6,0,0,4,66872
1,6,0,0,3,22328
1,6,0,0,2,4592
1,6,0,0,1,520
1,6,0,0,0,24
1,5,6,0,9,12
1,5,6,0,8,68
1,5,6,0,7,160
1,5,6,0,6,200
1,5,6,0,5,140
1,5,6,0,4,52
1,5,6,0,3,8
1,5,5,1,10,48
1,5,5,1,9,336
1,5,5,1,8,1020
1,5,5,1,7,1752
1,5,5,1,6,1876
1,5,5,1,5,1312
1,5,5,1,4,612
1,5,5,1,3,184
1,5,5,1,2,28
1,5,5,0,10,96
1,5,5,0,9,832
1,5,5,0,8,2936
1,5,5,0,7,5576
1,5,5,0,6,6272
1,5,5,0,5,4304
1,5,5,0,4,1784
1,5,5,0,3,424
1,5,5,0,2,48
1,5,4,2,10,216
1,5,4,2,9,1364
1,5,4,2,8,3740
1,5,4,2,7,5894
1,5,4,2,6,5954
1,5,4,2,5,4060
1,5,4,2,4,1912
1,5,4,2,3,630
1,5,4,2,2,146
1,5,4,2,1,20
1,5,4,1,10,1248
1,5,4,1,9,8384
1,5,4,1,8,24248
1,5,4,1,7,39896
1,5,4,1,6,41608
1,5,4,1,5,28992
1,5,4,1,4,13768
1,5,4,1,3,4376
1,5,4,1,2,856
1,5,4,1,1,80
1,5,4,0,10,1632
1,5,4,0,9,12032
1,5,4,0,8,37660
1,5,4,0,7,65856
1,5,4,0,6,71012
1,5,4,0,5,49036
1,5,4,0,4,21732
1,5,4,0,3,5976
1,5,4,0,2,924
1,5,4,0,1,60
1,5,3,3,10,336
1,5,3,3,9,2064
1,5,3,3,8,5516
1,5,3,3,7,8536
1,5,3,3,6,8548
1,5,3,3,5,5856
1,5,3,3,4,2836
1,5,3,3,3,952
1,5,3,3,2,172
1,5,3,2,10,3360
1,5,3,2,9,21360
1,5,3,2,8,58764
1,5,3,2,7,93268
1,5,3,2,6,95584
1,5,3,2,5,66800
1,5,3,2,4,32668
1,5,3,2,3,11140
1,5,3,2,2,2456
1,5,3,2,1,264
1,5,3,1,10,10368
1,5,3,1,9,69184
1,5,3,1,8,198336
1,5,3,1,7,324952
1,5,3,1,6,340368
1,5,3,1,5,240880
1,5,3,1,4,117920
1,5,3,1,3,39416
1,5,3,1,2,8272
1,5,3,1,1,832
1,5,3,0,10,9984
1,5,3,0,9,70784
1,5,3,0,8,214048
1,5,3,0,7,365456
1,5,3,0,6,391200
1,5,3,0,5,274608
1,5,3,0,4,127800
1,5,3,0,3,38536
1,5,3,0,2,6920
1,5,3,0,1,568
1,5,2,4,10,216
1,5,2,4,9,1364
1,5,2,4,8,3740
1,5,2,4,7,5894
1,5,2,4,6,5954
1,5,2,4,5,4060
1,5,2,4,4,1912
1,5,2,4,3,630
1,5,2,4,2,146
1,5,2,4,1,20
1,5,2,3,10,3360
1,5,2,3,9,21360
1,5,2,3,8,58764
1,5,2,3,7,93268
1,5,2,3,6,95584
1,5,2,3,5,66800
1,5,2,3,4,32668
1,5,2,3,3,11140
1,5,2,3,2,2456
1,5,2,3,1,264
1,5,2,2,10,17568
1,5,2,2,9,114272
1,5,2,2,8,320744
1,5,2,2,7,519084
1,5,2,2,6,543000
1,5,2,2,5,387504
1,5,2,2,4,192904
1,5,2,2,3,66908
1,5,2,2,2,15624
1,5,2,2,1,2216
1,5,2,2,0,144
1,5,2,1,10,37632
1,5,2,1,9,254208
1,5,2,1,8,736864
1,5,2,1,7,1222896
1,5,2,1,6,1302128
1,5,2,1,5,939792
1,5,2,1,4,470144
1,5,2,1,3,162096
1,5,2,1,2,36880
1,5,2,1,1,4944
1,5,2,1,0,288
1,5,2,0,10,28416
1,5,2,0,9,201280
1,5,2,0,8,607984
1,5,2,0,7,1040704
1,5,2,0,6,1125036
1,5,2,0,5,806304
1,5,2,0,4,389244
1,5,2,0,3,125156
1,5,2,0,2,25592
1,5,2,0,1,2972
1,5,2,0,0,144
1,5,1,5,10,48
1,5,1,5,9,336
1,5,1,5,8,1020
1,5,1,5,7,1752
1,5,1,5,6,1876
1,5,1,5,5,1312
1,5,1,5,4,612
1,5,1,5,3,184
1,5,1,5,2,28
1,5,1,4,10,1248
1,5,1,4,9,8384
1,5,1,4,8,24248
1,5,1,4,7,39896
1,5,1,4,6,41608
1,5,1,4,5,28992
1,5,1,4,4,13768
1,5,1,4,3,4376
1,5,1,4,2,856
1,5,1,4,1,80
1,5,1,3,10,10368
1,5,1,3,9,69184
1,5,1,3,8,198336
1,5,1,3,7,324952
1,5,1,3,6,340368
1,5,1,3,5,240880
1,5,1,3,4,117920
1,5,1,3,3,39416
1,5,1,3,2,8272
1,5,1,3,1,832
1,5,1,2,10,37632
1,5,1,2,9,254208
1,5,1,2,8,736864
1,5,1,2,7,1222896
1,5,1,2,6,1302128
1,5,1,2,5,939792
1,5,1,2,4,470144
1,5,1,2,3,162096
1,5,1,2,2,36880
1,5,1,2,1,4944
1,5,1,2,0,288
1,5,1,1,10,62208
1,5,1,1,9,431616
1,5,1,1,8,1280928
1,5,1,1,7,2169504
1,5,1,1,6,2350008
1,5,1,1,5,1720128
1,5,1,1,4,869904
1,5,1,1,3,302112
1,5,1,1,2,69144
1,5,1,1,1,9408
1,5,1,1,0,576
1,5,1,0,10,38400
1,5,1,0,9,276480
1,5,1,0,8,847296
1,5,1,0,7,1471328
1,5,1,0,6,1616144
1,5,1,0,5,1181032
1,5,1,0,4,584696
1,5,1,0,3,194488
1,5,1,0,2,41720
1,5,1,0,1,5216
1,5,1,0,0,288
1,5,0,6,9,12
1,5,0,6,8,68
1,5,0,6,7,160
1,5,0,6,6,200
1,5,0,6,5,140
1,5,0,6,4,52
1,5,0,6,3,8
1,5,0,5,10,96
1,5,0,5,9,832
1,5,0,5,8,2936
1,5,0,5,7,5576
1,5,0,5,6,6272
1,5,0,5,5,4304
1,5,0,5,4,1784
1,5,0,5,3,424
1,5,0,5,2,48
1,5,0,4,10,1632
1,5,0,4,9,12032
1,5,0,4,8,37660
1,5,0,4,7,65856
1,5,0,4,6,71012
1,5,0,4,5,49036
1,5,0,4,4,21732
1,5,0,4,3,5976
1,5,0,4,2,924
1,5,0,4,1,60
1,5,0,3,10,9984
1,5,0,3,9,70784
1,5,0,3,8,214048
1,5,0,3,7,365456
1,5,0,3,6,391200
1,5,0,3,5,274608
1,5,0,3,4,127800
1,5,0,3,3,38536
1,5,0,3,2,6920
1,5,0,3,1,568
1,5,0,2,10,28416
1,5,0,2,9,201280
1,5,0,2,8,607984
1,5,0,2,7,1040704
1,5,0,2,6,1125036
1,5,0,2,5,806304
1,5,0,2,4,389244
1,5,0,2,3,125156
1,5,0,2,2,25592
1,5,0,2,1,2972
1,5,0,2,0,144
1,5,0,1,10,38400
1,5,0,1,9,276480
1,5,0,1,8,847296
1,5,0,1,7,1471328
1,5,0,1,6,1616144
1,5,0,1,5,1181032
1,5,0,1,4,584696
1,5,0,1,3,194488
1,5,0,1,2,41720
1,5,0,1,1,5216
1,5,0,1,0,288
1,5,0,0,10,19968
1,5,0,0,9,147456
1,5,0,0,8,462080
1,5,0,0,7,817920
1,5,0,0,6,911840
1,5,0,0,5,672064
1,5,0,0,4,332672
1,5,0,0,3,109408
1,5,0,0,2,22896
1,5,0,0,1,2752
1,5,0,0,0,144
1,4,7,0,9,4
1,4,7,0,8,26
1,4,7,0,7,70
1,4,7,0,6,100
1,4,7,0,5,80
1,4,7,0,4,34
1,4,7,0,3,6
1,4,6,1,10,24
1,4,6,1,9,208
1,4,6,1,8,698
1,4,6,1,7,1260
1,4,6,1,6,1402
1,4,6,1,5,1032
1,4,6,1,4,510
1,4,6,1,3,156
1,4,6,1,2,22
1,4,6,0,10,48
1,4,6,0,9,512
1,4,6,0,8,1962
1,4,6,0,7,3898
1,4,6,0,6,4568
1,4,6,0,5,3300
1,4,6,0,4,1450
1,4,6,0,3,354
1,4,6,0,2,36
1,4,5,2,10,216
1,4,5,2,9,1364
1,4,5,2,8,3740
1,4,5,2,7,5894
1,4,5,2,6,5954
1,4,5,2,5,4060
1,4,5,2,4,1912
1,4,5,2,3,630
1,4,5,2,2,146
1,4,5,2,1,20
1,4,5,1,10,1248
1,4,5,1,9,8384
1,4,5,1,8,24248
1,4,5,1,7,39896
1,4,5,1,6,41608
1,4,5,1,5,28992
1,4,5,1,4,13768
1,4,5,1,3,4376
1,4,5,1,2,856
1,4,5,1,1,80
1,4,5,0,10,1632
1,4,5,0,9,12032
1,4,5,0,8,37660
1,4,5,0,7,65856
1,4,5,0,6,71012
1,4,5,0,5,49036
1,4,5,0,4,21732
1,4,5,0,3,5976
1,4,5,0,2,924
1,4,5,0,1,60
1,4,4,3,10,528
1,4,4,3,9,3040
1,4,4,3,8,7836
1,4,4,3,7,11856
1,4,4,3,6,11644
1,4,4,3,5,7784
1,4,4,3,4,3588
1,4,4,3,3,1104
1,4,4,3,2,212
1,4,4,3,1,24
1,4,4,2,10,5376
1,4,4,2,9,32072
1,4,4,2,8,84596
1,4,4,2,7,130060
1,4,4,2,6,129648
1,4,4,2,5,87984
1,4,4,2,4,41220
1,4,4,2,3,13228
1,4,4,2,2,2920
1,4,4,2,1,464
1,4,4,2,0,48
1,4,4,1,10,16992
1,4,4,1,9,105792
1,4,4,1,8,288984
1,4,4,1,7,456368
1,4,4,1,6,463272
1,4,4,1,5,317648
1,4,4,1,4,149512
1,4,4,1,3,47760
1,4,4,1,2,10040
1,4,4,1,1,1328
1,4,4,1,0,96
1,4,4,0,10,16704
1,4,4,0,9,109984
1,4,4,0,8,316000
1,4,4,0,7,519344
1,4,4,0,6,538416
1,4,4,0,5,366248
1,4,4,0,4,164544
1,4,4,0,3,47824
1,4,4,0,2,8576
1,4,4,0,1,888
1,4,4,0,0,48
1,4,3,4,10,528
1,4,3,4,9,3040
1,4,3,4,8,7836
1,4,3,4,7,11856
1,4,3,4,6,11644
1,4,3,4,5,7784
1,4,3,4,4,3588
1,4,3,4,3,1104
1,4,3,4,2,212
1,4,3,4,1,24
1,4,3,3,10,8352
1,4,3,3,9,48160
1,4,3,3,8,124008
1,4,3,3,7,187784
1,4,3,3,6,185472
1,4,3,3,5,125376
1,4,3,3,4,58952
1,4,3,3,3,18824
1,4,3,3,2,3696
1,4,3,3,1,336
1,4,3,2,10,44928
1,4,3,2,9,264208
1,4,3,2,8,689304
1,4,3,2,7,1054418
1,4,3,2,6,1052088
1,4,3,2,5,718912
1,4,3,2,4,341976
1,4,3,2,3,112026
1,4,3,2,2,24216
1,4,3,2,1,3140
1,4,3,2,0,192
1,4,3,1,10,99840
1,4,3,1,9,605568
1,4,3,1,8,1619200
1,4,3,1,7,2521216
1,4,3,1,6,2543728
1,4,3,1,5,1747664
1,4,3,1,4,832288
1,4,3,1,3,271808
1,4,3,1,2,58032
1,4,3,1,1,7216
1,4,3,1,0,384
1,4,3,0,10,78336
1,4,3,0,9,494528
1,4,3,0,8,1370080
1,4,3,0,7,2191392
1,4,3,0,6,2239000
1,4,3,0,5,1525508
1,4,3,0,4,700744
1,4,3,0,3,213480
1,4,3,0,2,40944
1,4,3,0,1,4388
1,4,3,0,0,192
1,4,2,5,10,216
1,4,2,5,9,1364
1,4,2,5,8,3740
1,4,2,5,7,5894
1,4,2,5,6,5954
1,4,2,5,5,4060
1,4,2,5,4,1912
1,4,2,5,3,630
1,4,2,5,2,146
1,4,2,5,1,20
1,4,2,4,10,5376
1,4,2,4,9,32072
1,4,2,4,8,84596
1,4,2,4,7,130060
1,4,2,4,6,129648
1,4,2,4,5,87984
1,4,2,4,4,41220
1,4,2,4,3,13228
1,4,2,4,2,2920
1,4,2,4,1,464
1,4,2,4,0,48
1,4,2,3,10,44928
1,4,2,3,9,264208
1,4,2,3,8,689304
1,4,2,3,7,1054418
1,4,2,3,6,1052088
1,4,2,3,5,718912
1,4,2,3,4,341976
1,4,2,3,3,112026
1,4,2,3,2,24216
1,4,2,3,1,3140
1,4,2,3,0,192
1,4,2,2,10,168000
1,4,2,2,9,994848
1,4,2,2,8,2608736
1,4,2,2,7,4013088
1,4,2,2,6,4034104
1,4,2,2,5,2782320
1,4,2,2,4,1338904
1,4,2,2,3,446496
1,4,2,2,2,99944
1,4,2,2,1,13872
1,4,2,2,0,936
1,4,2,1,10,289920
1,4,2,1,9,1753088
1,4,2,1,8,4675440
1,4,2,1,7,7282400
1,4,2,1,6,7379444
1,4,2,1,5,5112460
1,4,2,1,4,2465396
1,4,2,1,3,821228
1,4,2,1,2,181736
1,4,2,1,1,24248
1,4,2,1,0,1488
1,4,2,0,10,188160
1,4,2,0,9,1172992
1,4,2,0,8,3212288
1,4,2,0,7,5099648
1,4,2,0,6,5207728
1,4,2,0,5,3580672
1,4,2,0,4,1681080
1,4,2,0,3,532720
1,4,2,0,2,109152
1,4,2,0,1,13072
1,4,2,0,0,696
1,4,1,6,10,24
1,4,1,6,9,208
1,4,1,6,8,698
1,4,1,6,7,1260
1,4,1,6,6,1402
1,4,1,6,5,1032
1,4,1,6,4,510
1,4,1,6,3,156
1,4,1,6,2,22
1,4,1,5,10,1248
1,4,1,5,9,8384
1,4,1,5,8,24248
1,4,1,5,7,39896
1,4,1,5,6,41608
1,4,1,5,5,28992
1,4,1,5,4,13768
1,4,1,5,3,4376
1,4,1,5,2,856
1,4,1,5,1,80
1,4,1,4,10,16992
1,4,1,4,9,105792
1,4,1,4,8,288984
1,4,1,4,7,456368
1,4,1,4,6,463272
1,4,1,4,5,317648
1,4,1,4,4,149512
1,4,1,4,3,47760
1,4,1,4,2,10040
1,4,1,4,1,1328
1,4,1,4,0,96
1,4,1,3,10,99840
1,4,1,3,9,605568
1,4,1,3,8,1619200
1,4,1,3,7,2521216
1,4,1,3,6,2543728
1,4,1,3,5,1747664
1,4,1,3,4,832288
1,4,1,3,3,271808
1,4,1,3,2,58032
1,4,1,3,1,7216
1,4,1,3,0,384
1,4,1,2,10,289920
1,4,1,2,9,1753088
1,4,1,2,8,4675440
1,4,1,2,7,7282400
1,4,1,2,6,7379444
1,4,1,2,5,5112460
1,4,1,2,4,2465396
1,4,1,2,3,821228
1,4,1,2,2,181736
1,4,1,2,1,24248
1,4,1,2,0,1488
1,4,1,1,10,410112
1,4,1,1,9,2508288
1,4,1,1,8,6755520
1,4,1,1,7,10611552
1,4,1,1,6,10830672
1,4,1,1,5,7549896
1,4,1,1,4,3660552
1,4,1,1,3,1224936
1,4,1,1,2,271848
1,4,1,1,1,36240
1,4,1,1,0,2208
1,4,1,0,10,225792
1,4,1,0,9,1411072
1,4,1,0,8,3873408
1,4,1,0,7,6171008
1,4,1,0,6,6339808
1,4,1,0,5,4402368
1,4,1,0,4,2098808
1,4,1,0,3,680248
1,4,1,0,2,143832
1,4,1,0,1,17960
1,4,1,0,0,1008
1,4,0,7,9,4
1,4,0,7,8,26
1,4,0,7,7,70
1,4,0,7,6,100
1,4,0,7,5,80
1,4,0,7,4,34
1,4,0,7,3,6
1,4,0,6,10,48
1,4,0,6,9,512
1,4,0,6,8,1962
1,4,0,6,7,3898
1,4,0,6,6,4568
1,4,0,6,5,3300
1,4,0,6,4,1450
1,4,0,6,3,354
1,4,0,6,2,36
1,4,0,5,10,1632
1,4,0,5,9,12032
1,4,0,5,8,37660
1,4,0,5,7,65856
1,4,0,5,6,71012
1,4,0,5,5,49036
1,4,0,5,4,21732
1,4,0,5,3,5976
1,4,0,5,2,924
1,4,0,5,1,60
1,4,0,4,10,16704
1,4,0,4,9,109984
1,4,0,4,8,316000
1,4,0,4,7,519344
1,4,0,4,6,538416
1,4,0,4,5,366248
1,4,0,4,4,164544
1,4,0,4,3,47824
1,4,0,4,2,8576
1,4,0,4,1,888
1,4,0,4,0,48
1,4,0,3,10,78336
1,4,0,3,9,494528
1,4,0,3,8,1370080
1,4,0,3,7,2191392
1,4,0,3,6,2239000
1,4,0,3,5,1525508
1,4,0,3,4,700744
1,4,0,3,3,213480
1,4,0,3,2,40944
1,4,0,3,1,4388
1,4,0,3,0,192
1,4,0,2,10,188160
1,4,0,2,9,1172992
1,4,0,2,8,3212288
1,4,0,2,7,5099648
1,4,0,2,6,5207728
1,4,0,2,5,3580672
1,4,0,2,4,1681080
1,4,0,2,3,532720
1,4,0,2,2,109152
1,4,0,2,1,13072
1,4,0,2,0,696
1,4,0,1,10,225792
1,4,0,1,9,1411072
1,4,0,1,8,3873408
1,4,0,1,7,6171008
1,4,0,1,6,6339808
1,4,0,1,5,4402368
1,4,0,1,4,2098808
1,4,0,1,3,680248
1,4,0,1,2,143832
1,4,0,1,1,17960
1,4,0,1,0,1008
1,4,0,0,10,107520
1,4,0,0,9,679424
1,4,0,0,8,1885184
1,4,0,0,7,3032064
1,4,0,0,6,3137216
1,4,0,0,5,2185952
1,4,0,0,4,1040352
1,4,0,0,3,334352
1,4,0,0,2,69512
1,4,0,0,1,8448
1,4,0,0,0,456
1,3,8,0,8,2
1,3,8,0,7,10
1,3,8,0,6,20
1,3,8,0,5,20
1,3,8,0,4,10
1,3,8,0,3,2
1,3,7,1,9,32
1,3,7,1,8,184
1,3,7,1,7,440
1,3,7,1,6,576
1,3,7,1,5,464
1,3,7,1,4,248
1,3,7,1,3,88
1,3,7,1,2,16
1,3,7,0,9,80
1,3,7,0,8,492
1,3,7,0,7,1252
1,3,7,0,6,1712
1,3,7,0,5,1368
1,3,7,0,4,652
1,3,7,0,3,180
1,3,7,0,2,24
1,3,6,2,10,72
1,3,6,2,9,560
1,3,6,2,8,1756
1,3,6,2,7,3042
1,3,6,2,6,3326
1,3,6,2,5,2456
1,3,6,2,4,1248
1,3,6,2,3,426
1,3,6,2,2,94
1,3,6,2,1,12
1,3,6,1,10,384
1,3,6,1,9,3296
1,3,6,1,8,11104
1,3,6,1,7,20288
1,3,6,1,6,22944
1,3,6,1,5,17200
1,3,6,1,4,8768
1,3,6,1,3,2944
1,3,6,1,2,576
1,3,6,1,1,48
1,3,6,0,10,480
1,3,6,0,9,4592
1,3,6,0,8,16744
1,3,6,0,7,32454
1,3,6,0,6,37856
1,3,6,0,5,27988
1,3,6,0,4,13236
1,3,6,0,3,3858
1,3,6,0,2,612
1,3,6,0,1,36
1,3,5,3,10,336
1,3,5,3,9,2064
1,3,5,3,8,5516
1,3,5,3,7,8536
1,3,5,3,6,8548
1,3,5,3,5,5856
1,3,5,3,4,2836
1,3,5,3,3,952
1,3,5,3,2,172
1,3,5,2,10,3360
1,3,5,2,9,21360
1,3,5,2,8,58764
1,3,5,2,7,93268
1,3,5,2,6,95584
1,3,5,2,5,66800
1,3,5,2,4,32668
1,3,5,2,3,11140
1,3,5,2,2,2456
1,3,5,2,1,264
1,3,5,1,10,10368
1,3,5,1,9,69184
1,3,5,1,8,198336
1,3,5,1,7,324952
1,3,5,1,6,340368
1,3,5,1,5,240880
1,3,5,1,4,117920
1,3,5,1,3,39416
1,3,5,1,2,8272
1,3,5,1,1,832
1,3,5,0,10,9984
1,3,5,0,9,70784
1,3,5,0,8,214048
1,3,5,0,7,365456
1,3,5,0,6,391200
1,3,5,0,5,274608
1,3,5,0,4,127800
1,3,5,0,3,38536
1,3,5,0,2,6920
1,3,5,0,1,568
1,3,4,4,10,528
1,3,4,4,9,3040
1,3,4,4,8,7836
1,3,4,4,7,11856
1,3,4,4,6,11644
1,3,4,4,5,7784
1,3,4,4,4,3588
1,3,4,4,3,1104
1,3,4,4,2,212
1,3,4,4,1,24
1,3,4,3,10,8352
1,3,4,3,9,48160
1,3,4,3,8,124008
1,3,4,3,7,187784
1,3,4,3,6,185472
1,3,4,3,5,125376
1,3,4,3,4,58952
1,3,4,3,3,18824
1,3,4,3,2,3696
1,3,4,3,1,336
1,3,4,2,10,44928
1,3,4,2,9,264208
1,3,4,2,8,689304
1,3,4,2,7,1054418
1,3,4,2,6,1052088
1,3,4,2,5,718912
1,3,4,2,4,341976
1,3,4,2,3,112026
1,3,4,2,2,24216
1,3,4,2,1,3140
1,3,4,2,0,192
1,3,4,1,10,99840
1,3,4,1,9,605568
1,3,4,1,8,1619200
1,3,4,1,7,2521216
1,3,4,1,6,2543728
1,3,4,1,5,1747664
1,3,4,1,4,832288
1,3,4,1,3,271808
1,3,4,1,2,58032
1,3,4,1,1,7216
1,3,4,1,0,384
1,3,4,0,10,78336
1,3,4,0,9,494528
1,3,4,0,8,1370080
1,3,4,0,7,2191392
1,3,4,0,6,2239000
1,3,4,0,5,1525508
1,3,4,0,4,700744
1,3,4,0,3,213480
1,3,4,0,2,40944
1,3,4,0,1,4388
1,3,4,0,0,192
1,3,3,5,10,336
1,3,3,5,9,2064
1,3,3,5,8,5516
1,3,3,5,7,8536
1,3,3,5,6,8548
1,3,3,5,5,5856
1,3,3,5,4,2836
1,3,3,5,3,952
1,3,3,5,2,172
1,3,3,4,10,8352
1,3,3,4,9,48160
1,3,3,4,8,124008
1,3,3,4,7,187784
1,3,3,4,6,185472
1,3,3,4,5,125376
1,3,3,4,4,58952
1,3,3,4,3,18824
1,3,3,4,2,3696
1,3,3,4,1,336
1,3,3,3,10,70272
1,3,3,3,9,398208
1,3,3,3,8,1013184
1,3,3,3,7,1524288
1,3,3,3,6,1502016
1,3,3,3,5,1015200
1,3,3,3,4,477696
1,3,3,3,3,153120
1,3,3,3,2,30528
1,3,3,3,1,2880
1,3,3,2,10,265728
1,3,3,2,9,1514752
1,3,3,2,8,3865440
1,3,3,2,7,5826800
1,3,3,2,6,5758048
1,3,3,2,5,3906944
1,3,3,2,4,1846624
1,3,3,2,3,599440
1,3,3,2,2,126688
1,3,3,2,1,15360
1,3,3,2,0,768
1,3,3,1,10,465408
1,3,3,1,9,2705408
1,3,3,1,8,7002432
1,3,3,1,7,10648640
1,3,3,1,6,10566704
1,3,3,1,5,7174144
1,3,3,1,4,3385088
1,3,3,1,3,1096640
1,3,3,1,2,232400
1,3,3,1,1,28736
1,3,3,1,0,1536
1,3,3,0,10,307200
1,3,3,0,9,1837568
1,3,3,0,8,4871296
1,3,3,0,7,7530688
1,3,3,0,6,7513568
1,3,3,0,5,5052272
1,3,3,0,4,2316576
1,3,3,0,3,713792
1,3,3,0,2,140832
1,3,3,0,1,15920
1,3,3,0,0,768
1,3,2,6,10,72
1,3,2,6,9,560
1,3,2,6,8,1756
1,3,2,6,7,3042
1,3,2,6,6,3326
1,3,2,6,5,2456
1,3,2,6,4,1248
1,3,2,6,3,426
1,3,2,6,2,94
1,3,2,6,1,12
1,3,2,5,10,3360
1,3,2,5,9,21360
1,3,2,5,8,58764
1,3,2,5,7,93268
1,3,2,5,6,95584
1,3,2,5,5,66800
1,3,2,5,4,32668
1,3,2,5,3,11140
1,3,2,5,2,2456
1,3,2,5,1,264
1,3,2,4,10,44928
1,3,2,4,9,264208
1,3,2,4,8,689304
1,3,2,4,7,1054418
1,3,2,4,6,1052088
1,3,2,4,5,718912
1,3,2,4,4,341976
1,3,2,4,3,112026
1,3,2,4,2,24216
1,3,2,4,1,3140
1,3,2,4,0,192
1,3,2,3,10,265728
1,3,2,3,9,1514752
1,3,2,3,8,3865440
1,3,2,3,7,5826800
1,3,2,3,6,5758048
1,3,2,3,5,3906944
1,3,2,3,4,1846624
1,3,2,3,3,599440
1,3,2,3,2,126688
1,3,2,3,1,15360
1,3,2,3,0,768
1,3,2,2,10,785664
1,3,2,2,9,4451584
1,3,2,2,8,11299712
1,3,2,2,7,16968864
1,3,2,2,6,16734960
1,3,2,2,5,11347160
1,3,2,2,4,5364704
1,3,2,2,3,1747760
1,3,2,2,2,375632
1,3,2,2,1,48088
1,3,2,2,0,2784
1,3,2,1,10,1139712
1,3,2,1,9,6519808
1,3,2,1,8,16655744
1,3,2,1,7,25089216
1,3,2,1,6,24747680
1,3,2,1,5,16747920
1,3,2,1,4,7893712
1,3,2,1,3,2562864
1,3,2,1,2,548944
1,3,2,1,1,70016
1,3,2,1,0,4032
1,3,2,0,10,646656
1,3,2,0,9,3773952
1,3,2,0,8,9794048
1,3,2,0,7,14892800
1,3,2,0,6,14702688
1,3,2,0,5,9851552
1,3,2,0,4,4538768
1,3,2,0,3,1419888
1,3,2,0,2,288608
1,3,2,0,1,34400
1,3,2,0,0,1824
1,3,1,7,9,32
1,3,1,7,8,184
1,3,1,7,7,440
1,3,1,7,6,576
1,3,1,7,5,464
1,3,1,7,4,248
1,3,1,7,3,88
1,3,1,7,2,16
1,3,1,6,10,384
1,3,1,6,9,3296
1,3,1,6,8,11104
1,3,1,6,7,20288
1,3,1,6,6,22944
1,3,1,6,5,17200
1,3,1,6,4,8768
1,3,1,6,3,2944
1,3,1,6,2,576
1,3,1,6,1,48
1,3,1,5,10,10368
1,3,1,5,9,69184
1,3,1,5,8,198336
1,3,1,5,7,324952
1,3,1,5,6,340368
1,3,1,5,5,240880
1,3,1,5,4,117920
1,3,1,5,3,39416
1,3,1,5,2,8272
1,3,1,5,1,832
1,3,1,4,10,99840
1,3,1,4,9,605568
1,3,1,4,8,1619200
1,3,1,4,7,2521216
1,3,1,4,6,2543728
1,3,1,4,5,1747664
1,3,1,4,4,832288
1,3,1,4,3,271808
1,3,1,4,2,58032
1,3,1,4,1,7216
1,3,1,4,0,384
1,3,1,3,10,465408
1,3,1,3,9,2705408
1,3,1,3,8,7002432
1,3,1,3,7,10648640
1,3,1,3,6,10566704
1,3,1,3,5,7174144
1,3,1,3,4,3385088
1,3,1,3,3,1096640
1,3,1,3,2,232400
1,3,1,3,1,28736
1,3,1,3,0,1536
1,3,1,2,10,1139712
1,3,1,2,9,6519808
1,3,1,2,8,16655744
1,3,1,2,7,25089216
1,3,1,2,6,24747680
1,3,1,2,5,16747920
1,3,1,2,4,7893712
1,3,1,2,3,2562864
1,3,1,2,2,548944
1,3,1,2,1,70016
1,3,1,2,0,4032
1,3,1,1,10,1413120
1,3,1,1,9,8085504
1,3,1,1,8,20642304
1,3,1,1,7,31053312
1,3,1,1,6,30574080
1,3,1,1,5,20645376
1,3,1,1,4,9708576
1,3,1,1,3,3146400
1,3,1,1,2,673632
1,3,1,1,1,86112
1,3,1,1,0,4992
1,3,1,0,10,700416
1,3,1,0,9,4052992
1,3,1,0,8,10436608
1,3,1,0,7,15771648
1,3,1,0,6,15512320
1,3,1,0,5,10390912
1,3,1,0,4,4807296
1,3,1,0,3,1518784
1,3,1,0,2,313984
1,3,1,0,1,38400
1,3,1,0,0,2112
1,3,0,8,8,2
1,3,0,8,7,10
1,3,0,8,6,20
1,3,0,8,5,20
1,3,0,8,4,10
1,3,0,8,3,2
1,3,0,7,9,80
1,3,0,7,8,492
1,3,0,7,7,1252
1,3,0,7,6,1712
1,3,0,7,5,1368
1,3,0,7,4,652
1,3,0,7,3,180
1,3,0,7,2,24
1,3,0,6,10,480
1,3,0,6,9,4592
1,3,0,6,8,16744
1,3,0,6,7,32454
1,3,0,6,6,37856
1,3,0,6,5,27988
1,3,0,6,4,13236
1,3,0,6,3,3858
1,3,0,6,2,612
1,3,0,6,1,36
1,3,0,5,10,9984
1,3,0,5,9,70784
1,3,0,5,8,214048
1,3,0,5,7,365456
1,3,0,5,6,391200
1,3,0,5,5,274608
1,3,0,5,4,127800
1,3,0,5,3,38536
1,3,0,5,2,6920
1,3,0,5,1,568
1,3,0,4,10,78336
1,3,0,4,9,494528
1,3,0,4,8,1370080
1,3,0,4,7,2191392
1,3,0,4,6,2239000
1,3,0,4,5,1525508
1,3,0,4,4,700744
1,3,0,4,3,213480
1,3,0,4,2,40944
1,3,0,4,1,4388
1,3,0,4,0,192
1,3,0,3,10,307200
1,3,0,3,9,1837568
1,3,0,3,8,4871296
1,3,0,3,7,7530688
1,3,0,3,6,7513568
1,3,0,3,5,5052272
1,3,0,3,4,2316576
1,3,0,3,3,713792
1,3,0,3,2,140832
1,3,0,3,1,15920
1,3,0,3,0,768
1,3,0,2,10,646656
1,3,0,2,9,3773952
1,3,0,2,8,9794048
1,3,0,2,7,14892800
1,3,0,2,6,14702688
1,3,0,2,5,9851552
1,3,0,2,4,4538768
1,3,0,2,3,1419888
1,3,0,2,2,288608
1,3,0,2,1,34400
1,3,0,2,0,1824
1,3,0,1,10,700416
1,3,0,1,9,4052992
1,3,0,1,8,10436608
1,3,0,1,7,15771648
1,3,0,1,6,15512320
1,3,0,1,5,10390912
1,3,0,1,4,4807296
1,3,0,1,3,1518784
1,3,0,1,2,313984
1,3,0,1,1,38400
1,3,0,1,0,2112
1,3,0,0,10,307200
1,3,0,0,9,1779712
1,3,0,0,8,4586496
1,3,0,0,7,6930944
1,3,0,0,6,6807808
1,3,0,0,5,4545408
1,3,0,0,4,2090816
1,3,0,0,3,654688
1,3,0,0,2,133632
1,3,0,0,1,16064
1,3,0,0,0,864
1,2,8,1,8,8
1,2,8,1,7,40
1,2,8,1,6,84
1,2,8,1,5,96
1,2,8,1,4,64
1,2,8,1,3,24
1,2,8,1,2,4
1,2,8,0,8,22
1,2,8,0,7,110
1,2,8,0,6,224
1,2,8,0,5,236
1,2,8,0,4,134
1,2,8,0,3,38
1,2,8,0,2,4
1,2,7,2,9,56
1,2,7,2,8,312
1,2,7,2,7,728
1,2,7,2,6,944
1,2,7,2,5,768
1,2,7,2,4,424
1,2,7,2,3,168
1,2,7,2,2,48
1,2,7,2,1,8
1,2,7,1,9,320
1,2,7,1,8,1864
1,2,7,1,7,4552
1,2,7,1,6,6176
1,2,7,1,5,5232
1,2,7,1,4,2952
1,2,7,1,3,1128
1,2,7,1,2,272
1,2,7,1,1,32
1,2,7,0,9,432
1,2,7,0,8,2656
1,2,7,0,7,6798
1,2,7,0,6,9480
1,2,7,0,5,7920
1,2,7,0,4,4116
1,2,7,0,3,1338
1,2,7,0,2,260
1,2,7,0,1,24
1,2,6,3,10,72
1,2,6,3,9,560
1,2,6,3,8,1756
1,2,6,3,7,3042
1,2,6,3,6,3326
1,2,6,3,5,2456
1,2,6,3,4,1248
1,2,6,3,3,426
1,2,6,3,2,94
1,2,6,3,1,12
1,2,6,2,10,672
1,2,6,2,9,5528
1,2,6,2,8,18156
1,2,6,2,7,32756
1,2,6,2,6,37088
1,2,6,2,5,28128
1,2,6,2,4,14596
1,2,6,2,3,5172
1,2,6,2,2,1272
1,2,6,2,1,224
1,2,6,2,0,24
1,2,6,1,10,1920
1,2,6,1,9,17056
1,2,6,1,8,59168
1,2,6,1,7,111172
1,2,6,1,6,129312
1,2,6,1,5,99600
1,2,6,1,4,52224
1,2,6,1,3,18548
1,2,6,1,2,4336
1,2,6,1,1,632
1,2,6,1,0,48
1,2,6,0,10,1728
1,2,6,0,9,16672
1,2,6,0,8,61376
1,2,6,0,7,120432
1,2,6,0,6,143080
1,2,6,0,5,108996
1,2,6,0,4,54328
1,2,6,0,3,17576
1,2,6,0,2,3560
1,2,6,0,1,420
1,2,6,0,0,24
1,2,5,4,10,216
1,2,5,4,9,1364
1,2,5,4,8,3740
1,2,5,4,7,5894
1,2,5,4,6,5954
1,2,5,4,5,4060
1,2,5,4,4,1912
1,2,5,4,3,630
1,2,5,4,2,146
1,2,5,4,1,20
1,2,5,3,10,3360
1,2,5,3,9,21360
1,2,5,3,8,58764
1,2,5,3,7,93268
1,2,5,3,6,95584
1,2,5,3,5,66800
1,2,5,3,4,32668
1,2,5,3,3,11140
1,2,5,3,2,2456
1,2,5,3,1,264
1,2,5,2,10,17568
1,2,5,2,9,114272
1,2,5,2,8,320744
1,2,5,2,7,519084
1,2,5,2,6,543000
1,2,5,2,5,387504
1,2,5,2,4,192904
1,2,5,2,3,66908
1,2,5,2,2,15624
1,2,5,2,1,2216
1,2,5,2,0,144
1,2,5,1,10,37632
1,2,5,1,9,254208
1,2,5,1,8,736864
1,2,5,1,7,1222896
1,2,5,1,6,1302128
1,2,5,1,5,939792
1,2,5,1,4,470144
1,2,5,1,3,162096
1,2,5,1,2,36880
1,2,5,1,1,4944
1,2,5,1,0,288
1,2,5,0,10,28416
1,2,5,0,9,201280
1,2,5,0,8,607984
1,2,5,0,7,1040704
1,2,5,0,6,1125036
1,2,5,0,5,806304
1,2,5,0,4,389244
1,2,5,0,3,125156
1,2,5,0,2,25592
1,2,5,0,1,2972
1,2,5,0,0,144
1,2,4,5,10,216
1,2,4,5,9,1364
1,2,4,5,8,3740
1,2,4,5,7,5894
1,2,4,5,6,5954
1,2,4,5,5,4060
1,2,4,5,4,1912
1,2,4,5,3,630
1,2,4,5,2,146
1,2,4,5,1,20
1,2,4,4,10,5376
1,2,4,4,9,32072
1,2,4,4,8,84596
1,2,4,4,7,130060
1,2,4,4,6,129648
1,2,4,4,5,87984
1,2,4,4,4,41220
1,2,4,4,3,13228
1,2,4,4,2,2920
1,2,4,4,1,464
1,2,4,4,0,48
1,2,4,3,10,44928
1,2,4,3,9,264208
1,2,4,3,8,689304
1,2,4,3,7,1054418
1,2,4,3,6,1052088
1,2,4,3,5,718912
1,2,4,3,4,341976
1,2,4,3,3,112026
1,2,4,3,2,24216
1,2,4,3,1,3140
1,2,4,3,0,192
1,2,4,2,10,168000
1,2,4,2,9,994848
1,2,4,2,8,2608736
1,2,4,2,7,4013088
1,2,4,2,6,4034104
1,2,4,2,5,2782320
1,2,4,2,4,1338904
1,2,4,2,3,446496
1,2,4,2,2,99944
1,2,4,2,1,13872
1,2,4,2,0,936
1,2,4,1,10,289920
1,2,4,1,9,1753088
1,2,4,1,8,4675440
1,2,4,1,7,7282400
1,2,4,1,6,7379444
1,2,4,1,5,5112460
1,2,4,1,4,2465396
1,2,4,1,3,821228
1,2,4,1,2,181736
1,2,4,1,1,24248
1,2,4,1,0,1488
1,2,4,0,10,188160
1,2,4,0,9,1172992
1,2,4,0,8,3212288
1,2,4,0,7,5099648
1,2,4,0,6,5207728
1,2,4,0,5,3580672
1,2,4,0,4,1681080
1,2,4,0,3,532720
1,2,4,0,2,109152
1,2,4,0,1,13072
1,2,4,0,0,696
1,2,3,6,10,72
1,2,3,6,9,560
1,2,3,6,8,1756
1,2,3,6,7,3042
1,2,3,6,6,3326
1,2,3,6,5,2456
1,2,3,6,4,1248
1,2,3,6,3,426
1,2,3,6,2,94
1,2,3,6,1,12
1,2,3,5,10,3360
1,2,3,5,9,21360
1,2,3,5,8,58764
1,2,3,5,7,93268
1,2,3,5,6,95584
1,2,3,5,5,66800
1,2,3,5,4,32668
1,2,3,5,3,11140
1,2,3,5,2,2456
1,2,3,5,1,264
1,2,3,4,10,44928
1,2,3,4,9,264208
1,2,3,4,8,689304
1,2,3,4,7,1054418
1,2,3,4,6,1052088
1,2,3,4,5,718912
1,2,3,4,4,341976
1,2,3,4,3,112026
1,2,3,4,2,24216
1,2,3,4,1,3140
1,2,3,4,0,192
1,2,3,3,10,265728
1,2,3,3,9,1514752
1,2,3,3,8,3865440
1,2,3,3,7,5826800
1,2,3,3,6,5758048
1,2,3,3,5,3906944
1,2,3,3,4,1846624
1,2,3,3,3,599440
1,2,3,3,2,126688
1,2,3,3,1,15360
1,2,3,3,0,768
1,2,3,2,10,785664
1,2,3,2,9,4451584
1,2,3,2,8,11299712
1,2,3,2,7,16968864
1,2,3,2,6,16734960
1,2,3,2,5,11347160
1,2,3,2,4,5364704
1,2,3,2,3,1747760
1,2,3,2,2,375632
1,2,3,2,1,48088
1,2,3,2,0,2784
1,2,3,1,10,1139712
1,2,3,1,9,6519808
1,2,3,1,8,16655744
1,2,3,1,7,25089216
1,2,3,1,6,24747680
1,2,3,1,5,16747920
1,2,3,1,4,7893712
1,2,3,1,3,2562864
1,2,3,1,2,548944
1,2,3,1,1,70016
1,2,3,1,0,4032
1,2,3,0,10,646656
1,2,3,0,9,3773952
1,2,3,0,8,9794048
1,2,3,0,7,14892800
1,2,3,0,6,14702688
1,2,3,0,5,9851552
1,2,3,0,4,4538768
1,2,3,0,3,1419888
1,2,3,0,2,288608
1,2,3,0,1,34400
1,2,3,0,0,1824
1,2,2,7,9,56
1,2,2,7,8,312
1,2,2,7,7,728
1,2,2,7,6,944
1,2,2,7,5,768
1,2,2,7,4,424
1,2,2,7,3,168
1,2,2,7,2,48
1,2,2,7,1,8
1,2,2,6,10,672
1,2,2,6,9,5528
1,2,2,6,8,18156
1,2,2,6,7,32756
1,2,2,6,6,37088
1,2,2,6,5,28128
1,2,2,6,4,14596
1,2,2,6,3,5172
1,2,2,6,2,1272
1,2,2,6,1,224
1,2,2,6,0,24
1,2,2,5,10,17568
1,2,2,5,9,114272
1,2,2,5,8,320744
1,2,2,5,7,519084
1,2,2,5,6,543000
1,2,2,5,5,387504
1,2,2,5,4,192904
1,2,2,5,3,66908
1,2,2,5,2,15624
1,2,2,5,1,2216
1,2,2,5,0,144
1,2,2,4,10,168000
1,2,2,4,9,994848
1,2,2,4,8,2608736
1,2,2,4,7,4013088
1,2,2,4,6,4034104
1,2,2,4,5,2782320
1,2,2,4,4,1338904
1,2,2,4,3,446496
1,2,2,4,2,99944
1,2,2,4,1,13872
1,2,2,4,0,936
1,2,2,3,10,785664
1,2,2,3,9,4451584
1,2,2,3,8,11299712
1,2,2,3,7,16968864
1,2,2,3,6,16734960
1,2,2,3,5,11347160
1,2,2,3,4,5364704
1,2,2,3,3,1747760
1,2,2,3,2,375632
1,2,2,3,1,48088
1,2,2,3,0,2784
1,2,2,2,10,1939968
1,2,2,2,9,10802688
1,2,2,2,8,27041472
1,2,2,2,7,40160160
1,2,2,2,6,39245808
1,2,2,2,5,26392152
1,2,2,2,4,12375072
1,2,2,2,3,3996816
1,2,2,2,2,851568
1,2,2,2,1,108216
1,2,2,2,0,6240
1,2,2,1,10,2433024
1,2,2,1,9,13544448
1,2,2,1,8,33843456
1,2,2,1,7,50077440
1,2,2,1,6,48670848
1,2,2,1,5,32508096
1,2,2,1,4,15126288
1,2,2,1,3,4844976
1,2,2,1,2,1022736
1,2,2,1,1,128496
1,2,2,1,0,7296
1,2,2,0,10,1222656
1,2,2,0,9,6884352
1,2,2,0,8,17330688
1,2,2,0,7,25699584
1,2,2,0,6,24868992
1,2,2,0,5,16412736
1,2,2,0,4,7482336
1,2,2,0,3,2326704
1,2,2,0,2,472272
1,2,2,0,1,56496
1,2,2,0,0,3024
1,2,1,8,8,8
1,2,1,8,7,40
1,2,1,8,6,84
1,2,1,8,5,96
1,2,1,8,4,64
1,2,1,8,3,24
1,2,1,8,2,4
1,2,1,7,9,320
1,2,1,7,8,1864
1,2,1,7,7,4552
1,2,1,7,6,6176
1,2,1,7,5,5232
1,2,1,7,4,2952
1,2,1,7,3,1128
1,2,1,7,2,272
1,2,1,7,1,32
1,2,1,6,10,1920
1,2,1,6,9,17056
1,2,1,6,8,59168
1,2,1,6,7,111172
1,2,1,6,6,129312
1,2,1,6,5,99600
1,2,1,6,4,52224
1,2,1,6,3,18548
1,2,1,6,2,4336
1,2,1,6,1,632
1,2,1,6,0,48
1,2,1,5,10,37632
1,2,1,5,9,254208
1,2,1,5,8,736864
1,2,1,5,7,1222896
1,2,1,5,6,1302128
1,2,1,5,5,939792
1,2,1,5,4,470144
1,2,1,5,3,162096
1,2,1,5,2,36880
1,2,1,5,1,4944
1,2,1,5,0,288
1,2,1,4,10,289920
1,2,1,4,9,1753088
1,2,1,4,8,4675440
1,2,1,4,7,7282400
1,2,1,4,6,7379444
1,2,1,4,5,5112460
1,2,1,4,4,2465396
1,2,1,4,3,821228
1,2,1,4,2,181736
1,2,1,4,1,24248
1,2,1,4,0,1488
1,2,1,3,10,1139712
1,2,1,3,9,6519808
1,2,1,3,8,16655744
1,2,1,3,7,25089216
1,2,1,3,6,24747680
1,2,1,3,5,16747920
1,2,1,3,4,7893712
1,2,1,3,3,2562864
1,2,1,3,2,548944
1,2,1,3,1,70016
1,2,1,3,0,4032
1,2,1,2,10,2433024
1,2,1,2,9,13544448
1,2,1,2,8,33843456
1,2,1,2,7,50077440
1,2,1,2,6,48670848
1,2,1,2,5,32508096
1,2,1,2,4,15126288
1,2,1,2,3,4844976
1,2,1,2,2,1022736
1,2,1,2,1,128496
1,2,1,2,0,7296
1,2,1,1,10,2691072
1,2,1,1,9,14837760
1,2,1,1,8,36734976
1,2,1,1,7,53861376
1,2,1,1,6,51863808
1,2,1,1,5,34309248
1,2,1,1,4,15805440
1,2,1,1,3,5010048
1,2,1,1,2,1046208
1,2,1,1,1,129984
1,2,1,1,0,7296
1,2,1,0,10,1210368
1,2,1,0,9,6690816
1,2,1,0,8,16565760
1,2,1,0,7,24207360
1,2,1,0,6,23134080
1,2,1,0,5,15115392
1,2,1,0,4,6841248
1,2,1,0,3,2118720
1,2,1,0,2,429840
1,2,1,0,1,51600
1,2,1,0,0,2784
1,2,0,8,8,22
1,2,0,8,7,110
1,2,0,8,6,224
1,2,0,8,5,236
1,2,0,8,4,134
1,2,0,8,3,38
1,2,0,8,2,4
1,2,0,7,9,432
1,2,0,7,8,2656
1,2,0,7,7,6798
1,2,0,7,6,9480
1,2,0,7,5,7920
1,2,0,7,4,4116
1,2,0,7,3,1338
1,2,0,7,2,260
1,2,0,7,1,24
1,2,0,6,10,1728
1,2,0,6,9,16672
1,2,0,6,8,61376
1,2,0,6,7,120432
1,2,0,6,6,143080
1,2,0,6,5,108996
1,2,0,6,4,54328
1,2,0,6,3,17576
1,2,0,6,2,3560
1,2,0,6,1,420
1,2,0,6,0,24
1,2,0,5,10,28416
1,2,0,5,9,201280
1,2,0,5,8,607984
1,2,0,5,7,1040704
1,2,0,5,6,1125036
1,2,0,5,5,806304
1,2,0,5,4,389244
1,2,0,5,3,125156
1,2,0,5,2,25592
1,2,0,5,1,2972
1,2,0,5,0,144
1,2,0,4,10,188160
1,2,0,4,9,1172992
1,2,0,4,8,3212288
1,2,0,4,7,5099648
1,2,0,4,6,5207728
1,2,0,4,5,3580672
1,2,0,4,4,1681080
1,2,0,4,3,532720
1,2,0,4,2,109152
1,2,0,4,1,13072
1,2,0,4,0,696
1,2,0,3,10,646656
1,2,0,3,9,3773952
1,2,0,3,8,9794048
1,2,0,3,7,14892800
1,2,0,3,6,14702688
1,2,0,3,5,9851552
1,2,0,3,4,4538768
1,2,0,3,3,1419888
1,2,0,3,2,288608
1,2,0,3,1,34400
1,2,0,3,0,1824
1,2,0,2,10,1222656
1,2,0,2,9,6884352
1,2,0,2,8,17330688
1,2,0,2,7,25699584
1,2,0,2,6,24868992
1,2,0,2,5,16412736
1,2,0,2,4,7482336
1,2,0,2,3,2326704
1,2,0,2,2,472272
1,2,0,2,1,56496
1,2,0,2,0,3024
1,2,0,1,10,1210368
1,2,0,1,9,6690816
1,2,0,1,8,16565760
1,2,0,1,7,24207360
1,2,0,1,6,23134080
1,2,0,1,5,15115392
1,2,0,1,4,6841248
1,2,0,1,3,2118720
1,2,0,1,2,429840
1,2,0,1,1,51600
1,2,0,1,0,2784
1,2,0,0,10,491520
1,2,0,0,9,2697216
1,2,0,0,8,6626304
1,2,0,0,7,9601536
1,2,0,0,6,9090816
1,2,0,0,5,5878656
1,2,0,0,4,2630208
1,2,0,0,3,804192
1,2,0,0,2,160848
1,2,0,0,1,19008
1,2,0,0,0,1008
1,1,8,2,8,8
1,1,8,2,7,40
1,1,8,2,6,84
1,1,8,2,5,96
1,1,8,2,4,64
1,1,8,2,3,24
1,1,8,2,2,4
1,1,8,1,8,48
1,1,8,1,7,240
1,1,8,1,6,504
1,1,8,1,5,576
1,1,8,1,4,384
1,1,8,1,3,144
1,1,8,1,2,24
1,1,8,0,8,68
1,1,8,0,7,340
1,1,8,0,6,700
1,1,8,0,5,760
1,1,8,0,4,460
1,1,8,0,3,148
1,1,8,0,2,20
1,1,7,3,9,32
1,1,7,3,8,184
1,1,7,3,7,440
1,1,7,3,6,576
1,1,7,3,5,464
1,1,7,3,4,248
1,1,7,3,3,88
1,1,7,3,2,16
1,1,7,2,9,320
1,1,7,2,8,1864
1,1,7,2,7,4552
1,1,7,2,6,6176
1,1,7,2,5,5232
1,1,7,2,4,2952
1,1,7,2,3,1128
1,1,7,2,2,272
1,1,7,2,1,32
1,1,7,1,9,960
1,1,7,1,8,5760
1,1,7,1,7,14520
1,1,7,1,6,20400
1,1,7,1,5,17904
1,1,7,1,4,10368
1,1,7,1,3,3960
1,1,7,1,2,912
1,1,7,1,1,96
1,1,7,0,9,896
1,1,7,0,8,5600
1,1,7,0,7,14640
1,1,7,0,6,21040
1,1,7,0,5,18352
1,1,7,0,4,10096
1,1,7,0,3,3488
1,1,7,0,2,704
1,1,7,0,1,64
1,1,6,4,10,24
1,1,6,4,9,208
1,1,6,4,8,698
1,1,6,4,7,1260
1,1,6,4,6,1402
1,1,6,4,5,1032
1,1,6,4,4,510
1,1,6,4,3,156
1,1,6,4,2,22
1,1,6,3,10,384
1,1,6,3,9,3296
1,1,6,3,8,11104
1,1,6,3,7,20288
1,1,6,3,6,22944
1,1,6,3,5,17200
1,1,6,3,4,8768
1,1,6,3,3,2944
1,1,6,3,2,576
1,1,6,3,1,48
1,1,6,2,10,1920
1,1,6,2,9,17056
1,1,6,2,8,59168
1,1,6,2,7,111172
1,1,6,2,6,129312
1,1,6,2,5,99600
1,1,6,2,4,52224
1,1,6,2,3,18548
1,1,6,2,2,4336
1,1,6,2,1,632
1,1,6,2,0,48
1,1,6,1,10,3840
1,1,6,1,9,36096
1,1,6,1,8,130368
1,1,6,1,7,252960
1,1,6,1,6,301968
1,1,6,1,5,237456
1,1,6,1,4,126720
1,1,6,1,3,45696
1,1,6,1,2,10704
1,1,6,1,1,1488
1,1,6,1,0,96
1,1,6,0,10,2688
1,1,6,0,9,27008
1,1,6,0,8,102160
1,1,6,0,7,205216
1,1,6,0,6,249820
1,1,6,0,5,195932
1,1,6,0,4,101428
1,1,6,0,3,34476
1,1,6,0,2,7392
1,1,6,0,1,904
1,1,6,0,0,48
1,1,5,5,10,48
1,1,5,5,9,336
1,1,5,5,8,1020
1,1,5,5,7,1752
1,1,5,5,6,1876
1,1,5,5,5,1312
1,1,5,5,4,612
1,1,5,5,3,184
1,1,5,5,2,28
1,1,5,4,10,1248
1,1,5,4,9,8384
1,1,5,4,8,24248
1,1,5,4,7,39896
1,1,5,4,6,41608
1,1,5,4,5,28992
1,1,5,4,4,13768
1,1,5,4,3,4376
1,1,5,4,2,856
1,1,5,4,1,80
1,1,5,3,10,10368
1,1,5,3,9,69184
1,1,5,3,8,198336
1,1,5,3,7,324952
1,1,5,3,6,340368
1,1,5,3,5,240880
1,1,5,3,4,117920
1,1,5,3,3,39416
1,1,5,3,2,8272
1,1,5,3,1,832
1,1,5,2,10,37632
1,1,5,2,9,254208
1,1,5,2,8,736864
1,1,5,2,7,1222896
1,1,5,2,6,1302128
1,1,5,2,5,939792
1,1,5,2,4,470144
1,1,5,2,3,162096
1,1,5,2,2,36880
1,1,5,2,1,4944
1,1,5,2,0,288
1,1,5,1,10,62208
1,1,5,1,9,431616
1,1,5,1,8,1280928
1,1,5,1,7,2169504
1,1,5,1,6,2350008
1,1,5,1,5,1720128
1,1,5,1,4,869904
1,1,5,1,3,302112
1,1,5,1,2,69144
1,1,5,1,1,9408
1,1,5,1,0,576
1,1,5,0,10,38400
1,1,5,0,9,276480
1,1,5,0,8,847296
1,1,5,0,7,1471328
1,1,5,0,6,1616144
1,1,5,0,5,1181032
1,1,5,0,4,584696
1,1,5,0,3,194488
1,1,5,0,2,41720
1,1,5,0,1,5216
1,1,5,0,0,288
1,1,4,6,10,24
1,1,4,6,9,208
1,1,4,6,8,698
1,1,4,6,7,1260
1,1,4,6,6,1402
1,1,4,6,5,1032
1,1,4,6,4,510
1,1,4,6,3,156
1,1,4,6,2,22
1,1,4,5,10,1248
1,1,4,5,9,8384
1,1,4,5,8,24248
1,1,4,5,7,39896
1,1,4,5,6,41608
1,1,4,5,5,28992
1,1,4,5,4,13768
1,1,4,5,3,4376
1,1,4,5,2,856
1,1,4,5,1,80
1,1,4,4,10,16992
1,1,4,4,9,105792
1,1,4,4,8,288984
1,1,4,4,7,456368
1,1,4,4,6,463272
1,1,4,4,5,317648
1,1,4,4,4,149512
1,1,4,4,3,47760
1,1,4,4,2,10040
1,1,4,4,1,1328
1,1,4,4,0,96
1,1,4,3,10,99840
1,1,4,3,9,605568
1,1,4,3,8,1619200
1,1,4,3,7,2521216
1,1,4,3,6,2543728
1,1,4,3,5,1747664
1,1,4,3,4,832288
1,1,4,3,3,271808
1,1,4,3,2,58032
1,1,4,3,1,7216
1,1,4,3,0,384
1,1,4,2,10,289920
1,1,4,2,9,1753088
1,1,4,2,8,4675440
1,1,4,2,7,7282400
1,1,4,2,6,7379444
1,1,4,2,5,5112460
1,1,4,2,4,2465396
1,1,4,2,3,821228
1,1,4,2,2,181736
1,1,4,2,1,24248
1,1,4,2,0,1488
1,1,4,1,10,410112
1,1,4,1,9,2508288
1,1,4,1,8,6755520
1,1,4,1,7,10611552
1,1,4,1,6,10830672
1,1,4,1,5,7549896
1,1,4,1,4,3660552
1,1,4,1,3,1224936
1,1,4,1,2,271848
1,1,4,1,1,36240
1,1,4,1,0,2208
1,1,4,0,10,225792
1,1,4,0,9,1411072
1,1,4,0,8,3873408
1,1,4,0,7,6171008
1,1,4,0,6,6339808
1,1,4,0,5,4402368
1,1,4,0,4,2098808
1,1,4,0,3,680248
1,1,4,0,2,143832
1,1,4,0,1,17960
1,1,4,0,0,1008
1,1,3,7,9,32
1,1,3,7,8,184
1,1,3,7,7,440
1,1,3,7,6,576
1,1,3,7,5,464
1,1,3,7,4,248
1,1,3,7,3,88
1,1,3,7,2,16
1,1,3,6,10,384
1,1,3,6,9,3296
1,1,3,6,8,11104
1,1,3,6,7,20288
1,1,3,6,6,22944
1,1,3,6,5,17200
1,1,3,6,4,8768
1,1,3,6,3,2944
1,1,3,6,2,576
1,1,3,6,1,48
1,1,3,5,10,10368
1,1,3,5,9,69184
1,1,3,5,8,198336
1,1,3,5,7,324952
1,1,3,5,6,340368
1,1,3,5,5,240880
1,1,3,5,4,117920
1,1,3,5,3,39416
1,1,3,5,2,8272
1,1,3,5,1,832
1,1,3,4,10,99840
1,1,3,4,9,605568
1,1,3,4,8,1619200
1,1,3,4,7,2521216
1,1,3,4,6,2543728
1,1,3,4,5,1747664
1,1,3,4,4,832288
1,1,3,4,3,271808
1,1,3,4,2,58032
1,1,3,4,1,7216
1,1,3,4,0,384
1,1,3,3,10,465408
1,1,3,3,9,2705408
1,1,3,3,8,7002432
1,1,3,3,7,10648640
1,1,3,3,6,10566704
1,1,3,3,5,7174144
1,1,3,3,4,3385088
1,1,3,3,3,1096640
1,1,3,3,2,232400
1,1,3,3,1,28736
1,1,3,3,0,1536
1,1,3,2,10,1139712
1,1,3,2,9,6519808
1,1,3,2,8,16655744
1,1,3,2,7,25089216
1,1,3,2,6,24747680
1,1,3,2,5,16747920
1,1,3,2,4,7893712
1,1,3,2,3,2562864
1,1,3,2,2,548944
1,1,3,2,1,70016
1,1,3,2,0,4032
1,1,3,1,10,1413120
1,1,3,1,9,8085504
1,1,3,1,8,20642304
1,1,3,1,7,31053312
1,1,3,1,6,30574080
1,1,3,1,5,20645376
1,1,3,1,4,9708576
1,1,3,1,3,3146400
1,1,3,1,2,673632
1,1,3,1,1,86112
1,1,3,1,0,4992
1,1,3,0,10,700416
1,1,3,0,9,4052992
1,1,3,0,8,10436608
1,1,3,0,7,15771648
1,1,3,0,6,15512320
1,1,3,0,5,10390912
1,1,3,0,4,4807296
1,1,3,0,3,1518784
1,1,3,0,2,313984
1,1,3,0,1,38400
1,1,3,0,0,2112
1,1,2,8,8,8
1,1,2,8,7,40
1,1,2,8,6,84
1,1,2,8,5,96
1,1,2,8,4,64
1,1,2,8,3,24
1,1,2,8,2,4
1,1,2,7,9,320
1,1,2,7,8,1864
1,1,2,7,7,4552
1,1,2,7,6,6176
1,1,2,7,5,5232
1,1,2,7,4,2952
1,1,2,7,3,1128
1,1,2,7,2,272
1,1,2,7,1,32
1,1,2,6,10,1920
1,1,2,6,9,17056
1,1,2,6,8,59168
1,1,2,6,7,111172
1,1,2,6,6,129312
1,1,2,6,5,99600
1,1,2,6,4,52224
1,1,2,6,3,18548
1,1,2,6,2,4336
1,1,2,6,1,632
1,1,2,6,0,48
1,1,2,5,10,37632
1,1,2,5,9,254208
1,1,2,5,8,736864
1,1,2,5,7,1222896
1,1,2,5,6,1302128
1,1,2,5,5,939792
1,1,2,5,4,470144
1,1,2,5,3,162096
1,1,2,5,2,36880
1,1,2,5,1,4944
1,1,2,5,0,288
1,1,2,4,10,289920
1,1,2,4,9,1753088
1,1,2,4,8,4675440
1,1,2,4,7,7282400
1,1,2,4,6,7379444
1,1,2,4,5,5112460
1,1,2,4,4,2465396
1,1,2,4,3,821228
1,1,2,4,2,181736
1,1,2,4,1,24248
1,1,2,4,0,1488
1,1,2,3,10,1139712
1,1,2,3,9,6519808
1,1,2,3,8,16655744
1,1,2,3,7,25089216
1,1,2,3,6,24747680
1,1,2,3,5,16747920
1,1,2,3,4,7893712
1,1,2,3,3,2562864
1,1,2,3,2,548944
1,1,2,3,1,70016
1,1,2,3,0,4032
1,1,2,2,10,2433024
1,1,2,2,9,13544448
1,1,2,2,8,33843456
1,1,2,2,7,50077440
1,1,2,2,6,48670848
1,1,2,2,5,32508096
1,1,2,2,4,15126288
1,1,2,2,3,4844976
1,1,2,2,2,1022736
1,1,2,2,1,128496
1,1,2,2,0,7296
1,1,2,1,10,2691072
1,1,2,1,9,14837760
1,1,2,1,8,36734976
1,1,2,1,7,53861376
1,1,2,1,6,51863808
1,1,2,1,5,34309248
1,1,2,1,4,15805440
1,1,2,1,3,5010048
1,1,2,1,2,1046208
1,1,2,1,1,129984
1,1,2,1,0,7296
1,1,2,0,10,1210368
1,1,2,0,9,6690816
1,1,2,0,8,16565760
1,1,2,0,7,24207360
1,1,2,0,6,23134080
1,1,2,0,5,15115392
1,1,2,0,4,6841248
1,1,2,0,3,2118720
1,1,2,0,2,429840
1,1,2,0,1,51600
1,1,2,0,0,2784
1,1,1,8,8,48
1,1,1,8,7,240
1,1,1,8,6,504
1,1,1,8,5,576
1,1,1,8,4,384
1,1,1,8,3,144
1,1,1,8,2,24
1,1,1,7,9,960
1,1,1,7,8,5760
1,1,1,7,7,14520
1,1,1,7,6,20400
1,1,1,7,5,17904
1,1,1,7,4,10368
1,1,1,7,3,3960
1,1,1,7,2,912
1,1,1,7,1,96
1,1,1,6,10,3840
1,1,1,6,9,36096
1,1,1,6,8,130368
1,1,1,6,7,252960
1,1,1,6,6,301968
1,1,1,6,5,237456
1,1,1,6,4,126720
1,1,1,6,3,45696
1,1,1,6,2,10704
1,1,1,6,1,1488
1,1,1,6,0,96
1,1,1,5,10,62208
1,1,1,5,9,431616
1,1,1,5,8,1280928
1,1,1,5,7,2169504
1,1,1,5,6,2350008
1,1,1,5,5,1720128
1,1,1,5,4,869904
1,1,1,5,3,302112
1,1,1,5,2,69144
1,1,1,5,1,9408
1,1,1,5,0,576
1,1,1,4,10,410112
1,1,1,4,9,2508288
1,1,1,4,8,6755520
1,1,1,4,7,10611552
1,1,1,4,6,10830672
1,1,1,4,5,7549896
1,1,1,4,4,3660552
1,1,1,4,3,1224936
1,1,1,4,2,271848
1,1,1,4,1,36240
1,1,1,4,0,2208
1,1,1,3,10,1413120
1,1,1,3,9,8085504
1,1,1,3,8,20642304
1,1,1,3,7,31053312
1,1,1,3,6,30574080
1,1,1,3,5,20645376
1,1,1,3,4,9708576
1,1,1,3,3,3146400
1,1,1,3,2,673632
1,1,1,3,1,86112
1,1,1,3,0,4992
1,1,1,2,10,2691072
1,1,1,2,9,14837760
1,1,1,2,8,36734976
1,1,1,2,7,53861376
1,1,1,2,6,51863808
1,1,1,2,5,34309248
1,1,1,2,4,15805440
1,1,1,2,3,5010048
1,1,1,2,2,1046208
1,1,1,2,1,129984
1,1,1,2,0,7296
1,1,1,1,10,2691072
1,1,1,1,9,14561280
1,1,1,1,8,35441664
1,1,1,1,7,51148800
1,1,1,1,6,48507648
1,1,1,1,5,31605504
1,1,1,1,4,14333760
1,1,1,1,3,4468992
1,1,1,1,2,916800
1,1,1,1,1,111744
1,1,1,1,0,6144
1,1,1,0,10,1105920
1,1,1,0,9,5947392
1,1,1,0,8,14364672
1,1,1,0,7,20527104
1,1,1,0,6,19224576
1,1,1,0,5,12332544
1,1,1,0,4,5488896
1,1,1,0,3,1673856
1,1,1,0,2,334752
1,1,1,0,1,39648
1,1,1,0,0,2112
1,1,0,8,8,68
1,1,0,8,7,340
1,1,0,8,6,700
1,1,0,8,5,760
1,1,0,8,4,460
1,1,0,8,3,148
1,1,0,8,2,20
1,1,0,7,9,896
1,1,0,7,8,5600
1,1,0,7,7,14640
1,1,0,7,6,21040
1,1,0,7,5,18352
1,1,0,7,4,10096
1,1,0,7,3,3488
1,1,0,7,2,704
1,1,0,7,1,64
1,1,0,6,10,2688
1,1,0,6,9,27008
1,1,0,6,8,102160
1,1,0,6,7,205216
1,1,0,6,6,249820
1,1,0,6,5,195932
1,1,0,6,4,101428
1,1,0,6,3,34476
1,1,0,6,2,7392
1,1,0,6,1,904
1,1,0,6,0,48
1,1,0,5,10,38400
1,1,0,5,9,276480
1,1,0,5,8,847296
1,1,0,5,7,1471328
1,1,0,5,6,1616144
1,1,0,5,5,1181032
1,1,0,5,4,584696
1,1,0,5,3,194488
1,1,0,5,2,41720
1,1,0,5,1,5216
1,1,0,5,0,288
1,1,0,4,10,225792
1,1,0,4,9,1411072
1,1,0,4,8,3873408
1,1,0,4,7,6171008
1,1,0,4,6,6339808
1,1,0,4,5,4402368
1,1,0,4,4,2098808
1,1,0,4,3,680248
1,1,0,4,2,143832
1,1,0,4,1,17960
1,1,0,4,0,1008
1,1,0,3,10,700416
1,1,0,3,9,4052992
1,1,0,3,8,10436608
1,1,0,3,7,15771648
1,1,0,3,6,15512320
1,1,0,3,5,10390912
1,1,0,3,4,4807296
1,1,0,3,3,1518784
1,1,0,3,2,313984
1,1,0,3,1,38400
1,1,0,3,0,2112
1,1,0,2,10,1210368
1,1,0,2,9,6690816
1,1,0,2,8,16565760
1,1,0,2,7,24207360
1,1,0,2,6,23134080
1,1,0,2,5,15115392
1,1,0,2,4,6841248
1,1,0,2,3,2118720
1,1,0,2,2,429840
1,1,0,2,1,51600
1,1,0,2,0,2784
1,1,0,1,10,1105920
1,1,0,1,9,5947392
1,1,0,1,8,14364672
1,1,0,1,7,20527104
1,1,0,1,6,19224576
1,1,0,1,5,12332544
1,1,0,1,4,5488896
1,1,0,1,3,1673856
1,1,0,1,2,334752
1,1,0,1,1,39648
1,1,0,1,0,2112
1,1,0,0,10,417792
1,1,0,0,9,2211840
1,1,0,0,8,5259264
1,1,0,0,7,7397376
1,1,0,0,6,6816768
1,1,0,0,5,4300800
1,1,0,0,4,1881600
1,1,0,0,3,563712
1,1,0,0,2,110688
1,1,0,0,1,12864
1,1,0,0,0,672
1,0,8,3,8,2
1,0,8,3,7,10
1,0,8,3,6,20
1,0,8,3,5,20
1,0,8,3,4,10
1,0,8,3,3,2
1,0,8,2,8,22
1,0,8,2,7,110
1,0,8,2,6,224
1,0,8,2,5,236
1,0,8,2,4,134
1,0,8,2,3,38
1,0,8,2,2,4
1,0,8,1,8,68
1,0,8,1,7,340
1,0,8,1,6,700
1,0,8,1,5,760
1,0,8,1,4,460
1,0,8,1,3,148
1,0,8,1,2,20
1,0,8,0,8,64
1,0,8,0,7,320
1,0,8,0,6,656
1,0,8,0,5,704
1,0,8,0,4,416
1,0,8,0,3,128
1,0,8,0,2,16
1,0,7,4,9,4
1,0,7,4,8,26
1,0,7,4,7,70
1,0,7,4,6,100
1,0,7,4,5,80
1,0,7,4,4,34
1,0,7,4,3,6
1,0,7,3,9,80
1,0,7,3,8,492
1,0,7,3,7,1252
1,0,7,3,6,1712
1,0,7,3,5,1368
1,0,7,3,4,652
1,0,7,3,3,180
1,0,7,3,2,24
1,0,7,2,9,432
1,0,7,2,8,2656
1,0,7,2,7,6798
1,0,7,2,6,9480
1,0,7,2,5,7920
1,0,7,2,4,4116
1,0,7,2,3,1338
1,0,7,2,2,260
1,0,7,2,1,24
1,0,7,1,9,896
1,0,7,1,8,5600
1,0,7,1,7,14640
1,0,7,1,6,21040
1,0,7,1,5,18352
1,0,7,1,4,10096
1,0,7,1,3,3488
1,0,7,1,2,704
1,0,7,1,1,64
1,0,7,0,9,640
1,0,7,0,8,4096
1,0,7,0,7,10976
1,0,7,0,6,16128
1,0,7,0,5,14256
1,0,7,0,4,7800
1,0,7,0,3,2600
1,0,7,0,2,488
1,0,7,0,1,40
1,0,6,5,9,12
1,0,6,5,8,68
1,0,6,5,7,160
1,0,6,5,6,200
1,0,6,5,5,140
1,0,6,5,4,52
1,0,6,5,3,8
1,0,6,4,10,48
1,0,6,4,9,512
1,0,6,4,8,1962
1,0,6,4,7,3898
1,0,6,4,6,4568
1,0,6,4,5,3300
1,0,6,4,4,1450
1,0,6,4,3,354
1,0,6,4,2,36
1,0,6,3,10,480
1,0,6,3,9,4592
1,0,6,3,8,16744
1,0,6,3,7,32454
1,0,6,3,6,37856
1,0,6,3,5,27988
1,0,6,3,4,13236
1,0,6,3,3,3858
1,0,6,3,2,612
1,0,6,3,1,36
1,0,6,2,10,1728
1,0,6,2,9,16672
1,0,6,2,8,61376
1,0,6,2,7,120432
1,0,6,2,6,143080
1,0,6,2,5,108996
1,0,6,2,4,54328
1,0,6,2,3,17576
1,0,6,2,2,3560
1,0,6,2,1,420
1,0,6,2,0,24
1,0,6,1,10,2688
1,0,6,1,9,27008
1,0,6,1,8,102160
1,0,6,1,7,205216
1,0,6,1,6,249820
1,0,6,1,5,195932
1,0,6,1,4,101428
1,0,6,1,3,34476
1,0,6,1,2,7392
1,0,6,1,1,904
1,0,6,1,0,48
1,0,6,0,10,1536
1,0,6,0,9,16256
1,0,6,0,8,63552
1,0,6,0,7,131040
1,0,6,0,6,162800
1,0,6,0,5,129232
1,0,6,0,4,66872
1,0,6,0,3,22328
1,0,6,0,2,4592
1,0,6,0,1,520
1,0,6,0,0,24
1,0,5,6,9,12
1,0,5,6,8,68
1,0,5,6,7,160
1,0,5,6,6,200
1,0,5,6,5,140
1,0,5,6,4,52
1,0,5,6,3,8
1,0,5,5,10,96
1,0,5,5,9,832
1,0,5,5,8,2936
1,0,5,5,7,5576
1,0,5,5,6,6272
1,0,5,5,5,4304
1,0,5,5,4,1784
1,0,5,5,3,424
1,0,5,5,2,48
1,0,5,4,10,1632
1,0,5,4,9,12032
1,0,5,4,8,37660
1,0,5,4,7,65856
1,0,5,4,6,71012
1,0,5,4,5,49036
1,0,5,4,4,21732
1,0,5,4,3,5976
1,0,5,4,2,924
1,0,5,4,1,60
1,0,5,3,10,9984
1,0,5,3,9,70784
1,0,5,3,8,214048
1,0,5,3,7,365456
1,0,5,3,6,391200
1,0,5,3,5,274608
1,0,5,3,4,127800
1,0,5,3,3,38536
1,0,5,3,2,6920
1,0,5,3,1,568
1,0,5,2,10,28416
1,0,5,2,9,201280
1,0,5,2,8,607984
1,0,5,2,7,1040704
1,0,5,2,6,1125036
1,0,5,2,5,806304
1,0,5,2,4,389244
1,0,5,2,3,125156
1,0,5,2,2,25592
1,0,5,2,1,2972
1,0,5,2,0,144
1,0,5,1,10,38400
1,0,5,1,9,276480
1,0,5,1,8,847296
1,0,5,1,7,1471328
1,0,5,1,6,1616144
1,0,5,1,5,1181032
1,0,5,1,4,584696
1,0,5,1,3,194488
1,0,5,1,2,41720
1,0,5,1,1,5216
1,0,5,1,0,288
1,0,5,0,10,19968
1,0,5,0,9,147456
1,0,5,0,8,462080
1,0,5,0,7,817920
1,0,5,0,6,911840
1,0,5,0,5,672064
1,0,5,0,4,332672
1,0,5,0,3,109408
1,0,5,0,2,22896
1,0,5,0,1,2752
1,0,5,0,0,144
1,0,4,7,9,4
1,0,4,7,8,26
1,0,4,7,7,70
1,0,4,7,6,100
1,0,4,7,5,80
1,0,4,7,4,34
1,0,4,7,3,6
1,0,4,6,10,48
1,0,4,6,9,512
1,0,4,6,8,1962
1,0,4,6,7,3898
1,0,4,6,6,4568
1,0,4,6,5,3300
1,0,4,6,4,1450
1,0,4,6,3,354
1,0,4,6,2,36
1,0,4,5,10,1632
1,0,4,5,9,12032
1,0,4,5,8,37660
1,0,4,5,7,65856
1,0,4,5,6,71012
1,0,4,5,5,49036
1,0,4,5,4,21732
1,0,4,5,3,5976
1,0,4,5,2,924
1,0,4,5,1,60
1,0,4,4,10,16704
1,0,4,4,9,109984
1,0,4,4,8,316000
1,0,4,4,7,519344
1,0,4,4,6,538416
1,0,4,4,5,366248
1,0,4,4,4,164544
1,0,4,4,3,47824
1,0,4,4,2,8576
1,0,4,4,1,888
1,0,4,4,0,48
1,0,4,3,10,78336
1,0,4,3,9,494528
1,0,4,3,8,1370080
1,0,4,3,7,2191392
1,0,4,3,6,2239000
1,0,4,3,5,1525508
1,0,4,3,4,700744
1,0,4,3,3,213480
1,0,4,3,2,40944
1,0,4,3,1,4388
1,0,4,3,0,192
1,0,4,2,10,188160
1,0,4,2,9,1172992
1,0,4,2,8,3212288
1,0,4,2,7,5099648
1,0,4,2,6,5207728
1,0,4,2,5,3580672
1,0,4,2,4,1681080
1,0,4,2,3,532720
1,0,4,2,2,109152
1,0,4,2,1,13072
1,0,4,2,0,696
1,0,4,1,10,225792
1,0,4,1,9,1411072
1,0,4,1,8,3873408
1,0,4,1,7,6171008
1,0,4,1,6,6339808
1,0,4,1,5,4402368
1,0,4,1,4,2098808
1,0,4,1,3,680248
1,0,4,1,2,143832
1,0,4,1,1,17960
1,0,4,1,0,1008
1,0,4,0,10,107520
1,0,4,0,9,679424
1,0,4,0,8,1885184
1,0,4,0,7,3032064
1,0,4,0,6,3137216
1,0,4,0,5,2185952
1,0,4,0,4,1040352
1,0,4,0,3,334352
1,0,4,0,2,69512
1,0,4,0,1,8448
1,0,4,0,0,456
1,0,3,8,8,2
1,0,3,8,7,10
1,0,3,8,6,20
1,0,3,8,5,20
1,0,3,8,4,10
1,0,3,8,3,2
1,0,3,7,9,80
1,0,3,7,8,492
1,0,3,7,7,1252
1,0,3,7,6,1712
1,0,3,7,5,1368
1,0,3,7,4,652
1,0,3,7,3,180
1,0,3,7,2,24
1,0,3,6,10,480
1,0,3,6,9,4592
1,0,3,6,8,16744
1,0,3,6,7,32454
1,0,3,6,6,37856
1,0,3,6,5,27988
1,0,3,6,4,13236
1,0,3,6,3,3858
1,0,3,6,2,612
1,0,3,6,1,36
1,0,3,5,10,9984
1,0,3,5,9,70784
1,0,3,5,8,214048
1,0,3,5,7,365456
1,0,3,5,6,391200
1,0,3,5,5,274608
1,0,3,5,4,127800
1,0,3,5,3,38536
1,0,3,5,2,6920
1,0,3,5,1,568
1,0,3,4,10,78336
1,0,3,4,9,494528
1,0,3,4,8,1370080
1,0,3,4,7,2191392
1,0,3,4,6,2239000
1,0,3,4,5,1525508
1,0,3,4,4,700744
1,0,3,4,3,213480
1,0,3,4,2,40944
1,0,3,4,1,4388
1,0,3,4,0,192
1,0,3,3,10,307200
1,0,3,3,9,1837568
1,0,3,3,8,4871296
1,0,3,3,7,7530688
1,0,3,3,6,7513568
1,0,3,3,5,5052272
1,0,3,3,4,2316576
1,0,3,3,3,713792
1,0,3,3,2,140832
1,0,3,3,1,15920
1,0,3,3,0,768
1,0,3,2,10,646656
1,0,3,2,9,3773952
1,0,3,2,8,9794048
1,0,3,2,7,14892800
1,0,3,2,6,14702688
1,0,3,2,5,9851552
1,0,3,2,4,4538768
1,0,3,2,3,1419888
1,0,3,2,2,288608
1,0,3,2,1,34400
1,0,3,2,0,1824
1,0,3,1,10,700416
1,0,3,1,9,4052992
1,0,3,1,8,10436608
1,0,3,1,7,15771648
1,0,3,1,6,15512320
1,0,3,1,5,10390912
1,0,3,1,4,4807296
1,0,3,1,3,1518784
1,0,3,1,2,313984
1,0,3,1,1,38400
1,0,3,1,0,2112
1,0,3,0,10,307200
1,0,3,0,9,1779712
1,0,3,0,8,4586496
1,0,3,0,7,6930944
1,0,3,0,6,6807808
1,0,3,0,5,4545408
1,0,3,0,4,2090816
1,0,3,0,3,654688
1,0,3,0,2,133632
1,0,3,0,1,16064
1,0,3,0,0,864
1,0,2,8,8,22
1,0,2,8,7,110
1,0,2,8,6,224
1,0,2,8,5,236
1,0,2,8,4,134
1,0,2,8,3,38
1,0,2,8,2,4
1,0,2,7,9,432
1,0,2,7,8,2656
1,0,2,7,7,6798
1,0,2,7,6,9480
1,0,2,7,5,7920
1,0,2,7,4,4116
1,0,2,7,3,1338
1,0,2,7,2,260
1,0,2,7,1,24
1,0,2,6,10,1728
1,0,2,6,9,16672
1,0,2,6,8,61376
1,0,2,6,7,120432
1,0,2,6,6,143080
1,0,2,6,5,108996
1,0,2,6,4,54328
1,0,2,6,3,17576
1,0,2,6,2,3560
1,0,2,6,1,420
1,0,2,6,0,24
1,0,2,5,10,28416
1,0,2,5,9,201280
1,0,2,5,8,607984
1,0,2,5,7,1040704
1,0,2,5,6,1125036
1,0,2,5,5,806304
1,0,2,5,4,389244
1,0,2,5,3,125156
1,0,2,5,2,25592
1,0,2,5,1,2972
1,0,2,5,0,144
1,0,2,4,10,188160
1,0,2,4,9,1172992
1,0,2,4,8,3212288
1,0,2,4,7,5099648
1,0,2,4,6,5207728
1,0,2,4,5,3580672
1,0,2,4,4,1681080
1,0,2,4,3,532720
1,0,2,4,2,109152
1,0,2,4,1,13072
1,0,2,4,0,696
1,0,2,3,10,646656
1,0,2,3,9,3773952
1,0,2,3,8,9794048
1,0,2,3,7,14892800
1,0,2,3,6,14702688
1,0,2,3,5,9851552
1,0,2,3,4,4538768
1,0,2,3,3,1419888
1,0,2,3,2,288608
1,0,2,3,1,34400
1,0,2,3,0,1824
1,0,2,2,10,1222656
1,0,2,2,9,6884352
1,0,2,2,8,17330688
1,0,2,2,7,25699584
1,0,2,2,6,24868992
1,0,2,2,5,16412736
1,0,2,2,4,7482336
1,0,2,2,3,2326704
1,0,2,2,2,472272
1,0,2,2,1,56496
1,0,2,2,0,3024
1,0,2,1,10,1210368
1,0,2,1,9,6690816
1,0,2,1,8,16565760
1,0,2,1,7,24207360
1,0,2,1,6,23134080
1,0,2,1,5,15115392
1,0,2,1,4,6841248
1,0,2,1,3,2118720
1,0,2,1,2,429840
1,0,2,1,1,51600
1,0,2,1,0,2784
1,0,2,0,10,491520
1,0,2,0,9,2697216
1,0,2,0,8,6626304
1,0,2,0,7,9601536
1,0,2,0,6,9090816
1,0,2,0,5,5878656
1,0,2,0,4,2630208
1,0,2,0,3,804192
1,0,2,0,2,160848
1,0,2,0,1,19008
1,0,2,0,0,1008
1,0,1,8,8,68
1,0,1,8,7,340
1,0,1,8,6,700
1,0,1,8,5,760
1,0,1,8,4,460
1,0,1,8,3,148
1,0,1,8,2,20
1,0,1,7,9,896
1,0,1,7,8,5600
1,0,1,7,7,14640
1,0,1,7,6,21040
1,0,1,7,5,18352
1,0,1,7,4,10096
1,0,1,7,3,3488
1,0,1,7,2,704
1,0,1,7,1,64
1,0,1,6,10,2688
1,0,1,6,9,27008
1,0,1,6,8,102160
1,0,1,6,7,205216
1,0,1,6,6,249820
1,0,1,6,5,195932
1,0,1,6,4,101428
1,0,1,6,3,34476
1,0,1,6,2,7392
1,0,1,6,1,904
1,0,1,6,0,48
1,0,1,5,10,38400
1,0,1,5,9,276480
1,0,1,5,8,847296
1,0,1,5,7,1471328
1,0,1,5,6,1616144
1,0,1,5,5,1181032
1,0,1,5,4,584696
1,0,1,5,3,194488
1,0,1,5,2,41720
1,0,1,5,1,5216
1,0,1,5,0,288
1,0,1,4,10,225792
1,0,1,4,9,1411072
1,0,1,4,8,3873408
1,0,1,4,7,6171008
1,0,1,4,6,6339808
1,0,1,4,5,4402368
1,0,1,4,4,2098808
1,0,1,4,3,680248
1,0,1,4,2,143832
1,0,1,4,1,17960
1,0,1,4,0,1008
1,0,1,3,10,700416
1,0,1,3,9,4052992
1,0,1,3,8,10436608
1,0,1,3,7,15771648
1,0,1,3,6,15512320
1,0,1,3,5,10390912
1,0,1,3,4,4807296
1,0,1,3,3,1518784
1,0,1,3,2,313984
1,0,1,3,1,38400
1,0,1,3,0,2112
1,0,1,2,10,1210368
1,0,1,2,9,6690816
1,0,1,2,8,16565760
1,0,1,2,7,24207360
1,0,1,2,6,23134080
1,0,1,2,5,15115392
1,0,1,2,4,6841248
1,0,1,2,3,2118720
1,0,1,2,2,429840
1,0,1,2,1,51600
1,0,1,2,0,2784
1,0,1,1,10,1105920
1,0,1,1,9,5947392
1,0,1,1,8,14364672
1,0,1,1,7,20527104
1,0,1,1,6,19224576
1,0,1,1,5,12332544
1,0,1,1,4,5488896
1,0,1,1,3,1673856
1,0,1,1,2,334752
1,0,1,1,1,39648
1,0,1,1,0,2112
1,0,1,0,10,417792
1,0,1,0,9,2211840
1,0,1,0,8,5259264
1,0,1,0,7,7397376
1,0,1,0,6,6816768
1,0,1,0,5,4300800
1,0,1,0,4,1881600
1,0,1,0,3,563712
1,0,1,0,2,110688
1,0,1,0,1,12864
1,0,1,0,0,672
1,0,0,8,8,64
1,0,0,8,7,320
1,0,0,8,6,656
1,0,0,8,5,704
1,0,0,8,4,416
1,0,0,8,3,128
1,0,0,8,2,16
1,0,0,7,9,640
1,0,0,7,8,4096
1,0,0,7,7,10976
1,0,0,7,6,16128
1,0,0,7,5,14256
1,0,0,7,4,7800
1,0,0,7,3,2600
1,0,0,7,2,488
1,0,0,7,1,40
1,0,0,6,10,1536
1,0,0,6,9,16256
1,0,0,6,8,63552
1,0,0,6,7,131040
1,0,0,6,6,162800
1,0,0,6,5,129232
1,0,0,6,4,66872
1,0,0,6,3,22328
1,0,0,6,2,4592
1,0,0,6,1,520
1,0,0,6,0,24
1,0,0,5,10,19968
1,0,0,5,9,147456
1,0,0,5,8,462080
1,0,0,5,7,817920
1,0,0,5,6,911840
1,0,0,5,5,672064
1,0,0,5,4,332672
1,0,0,5,3,109408
1,0,0,5,2,22896
1,0,0,5,1,2752
1,0,0,5,0,144
1,0,0,4,10,107520
1,0,0,4,9,679424
1,0,0,4,8,1885184
1,0,0,4,7,3032064
1,0,0,4,6,3137216
1,0,0,4,5,2185952
1,0,0,4,4,1040352
1,0,0,4,3,334352
1,0,0,4,2,69512
1,0,0,4,1,8448
1,0,0,4,0,456
1,0,0,3,10,307200
1,0,0,3,9,1779712
1,0,0,3,8,4586496
1,0,0,3,7,6930944
1,0,0,3,6,6807808
1,0,0,3,5,4545408
1,0,0,3,4,2090816
1,0,0,3,3,654688
1,0,0,3,2,133632
1,0,0,3,1,16064
1,0,0,3,0,864
1,0,0,2,10,491520
1,0,0,2,9,2697216
1,0,0,2,8,6626304
1,0,0,2,7,9601536
1,0,0,2,6,9090816
1,0,0,2,5,5878656
1,0,0,2,4,2630208
1,0,0,2,3,804192
1,0,0,2,2,160848
1,0,0,2,1,19008
1,0,0,2,0,1008
1,0,0,1,10,417792
1,0,0,1,9,2211840
1,0,0,1,8,5259264
1,0,0,1,7,7397376
1,0,0,1,6,6816768
1,0,0,1,5,4300800
1,0,0,1,4,1881600
1,0,0,1,3,563712
1,0,0,1,2,110688
1,0,0,1,1,12864
1,0,0,1,0,672
1,0,0,0,10,147456
1,0,0,0,9,761856
1,0,0,0,8,1769472
1,0,0,0,7,2433024
1,0,0,0,6,2193408
1,0,0,0,5,1354752
1,0,0,0,4,580608
1,0,0,0,3,170496
1,0,0,0,2,32832
1,0,0,0,1,3744
1,0,0,0,0,192
0,8,3,1,8,2
0,8,3,1,7,10
0,8,3,1,6,20
0,8,3,1,5,20
0,8,3,1,4,10
0,8,3,1,3,2
0,8,3,0,8,4
0,8,3,0,7,20
0,8,3,0,6,40
0,8,3,0,5,40
0,8,3,0,4,20
0,8,3,0,3,4
0,8,2,2,8,4
0,8,2,2,7,20
0,8,2,2,6,40
0,8,2,2,5,40
0,8,2,2,4,20
0,8,2,2,3,4
0,8,2,1,8,22
0,8,2,1,7,110
0,8,2,1,6,224
0,8,2,1,5,236
0,8,2,1,4,134
0,8,2,1,3,38
0,8,2,1,2,4
0,8,2,0,8,28
0,8,2,0,7,140
0,8,2,0,6,284
0,8,2,0,5,296
0,8,2,0,4,164
0,8,2,0,3,44
0,8,2,0,2,4
0,8,1,3,8,2
0,8,1,3,7,10
0,8,1,3,6,20
0,8,1,3,5,20
0,8,1,3,4,10
0,8,1,3,3,2
0,8,1,2,8,22
0,8,1,2,7,110
0,8,1,2,6,224
0,8,1,2,5,236
0,8,1,2,4,134
0,8,1,2,3,38
0,8,1,2,2,4
0,8,1,1,8,68
0,8,1,1,7,340
0,8,1,1,6,700
0,8,1,1,5,760
0,8,1,1,4,460
0,8,1,1,3,148
0,8,1,1,2,20
0,8,1,0,8,64
0,8,1,0,7,320
0,8,1,0,6,656
0,8,1,0,5,704
0,8,1,0,4,416
0,8,1,0,3,128
0,8,1,0,2,16
0,8,0,3,8,4
0,8,0,3,7,20
0,8,0,3,6,40
0,8,0,3,5,40
0,8,0,3,4,20
0,8,0,3,3,4
0,8,0,2,8,28
0,8,0,2,7,140
0,8,0,2,6,284
0,8,0,2,5,296
0,8,0,2,4,164
0,8,0,2,3,44
0,8,0,2,2,4
0,8,0,1,8,64
0,8,0,1,7,320
0,8,0,1,6,656
0,8,0,1,5,704
0,8,0,1,4,416
0,8,0,1,3,128
0,8,0,1,2,16
0,8,0,0,8,48
0,8,0,0,7,240
0,8,0,0,6,492
0,8,0,0,5,528
0,8,0,0,4,312
0,8,0,0,3,96
0,8,0,0,2,12
0,7,4,1,9,4
0,7,4,1,8,26
0,7,4,1,7,70
0,7,4,1,6,100
0,7,4,1,5,80
0,7,4,1,4,34
0,7,4,1,3,6
0,7,4,0,9,8
0,7,4,0,8,52
0,7,4,0,7,140
0,7,4,0,6,200
0,7,4,0,5,160
0,7,4,0,4,68
0,7,4,0,3,12
0,7,3,2,9,16
0,7,3,2,8,94
0,7,3,2,7,226
0,7,3,2,6,288
0,7,3,2,5,212
0,7,3,2,4,94
0,7,3,2,3,26
0,7,3,2,2,4
0,7,3,1,9,80
0,7,3,1,8,492
0,7,3,1,7,1252
0,7,3,1,6,1712
0,7,3,1,5,1368
0,7,3,1,4,652
0,7,3,1,3,180
0,7,3,1,2,24
0,7,3,0,9,96
0,7,3,0,8,608
0,7,3,0,7,1596
0,7,3,0,6,2248
0,7,3,0,5,1832
0,7,3,0,4,864
0,7,3,0,3,220
0,7,3,0,2,24
0,7,2,3,9,16
0,7,2,3,8,94
0,7,2,3,7,226
0,7,2,3,6,288
0,7,2,3,5,212
0,7,2,3,4,94
0,7,2,3,3,26
0,7,2,3,2,4
0,7,2,2,9,152
0,7,2,2,8,908
0,7,2,2,7,2244
0,7,2,2,6,2992
0,7,2,2,5,2360
0,7,2,2,4,1148
0,7,2,2,3,356
0,7,2,2,2,72
0,7,2,2,1,8
0,7,2,1,9,432
0,7,2,1,8,2656
0,7,2,1,7,6798
0,7,2,1,6,9480
0,7,2,1,5,7920
0,7,2,1,4,4116
0,7,2,1,3,1338
0,7,2,1,2,260
0,7,2,1,1,24
0,7,2,0,9,384
0,7,2,0,8,2432
0,7,2,0,7,6416
0,7,2,0,6,9192
0,7,2,0,5,7800
0,7,2,0,4,4008
0,7,2,0,3,1224
0,7,2,0,2,208
0,7,2,0,1,16
0,7,1,4,9,4
0,7,1,4,8,26
0,7,1,4,7,70
0,7,1,4,6,100
0,7,1,4,5,80
0,7,1,4,4,34
0,7,1,4,3,6
0,7,1,3,9,80
0,7,1,3,8,492
0,7,1,3,7,1252
0,7,1,3,6,1712
0,7,1,3,5,1368
0,7,1,3,4,652
0,7,1,3,3,180
0,7,1,3,2,24
0,7,1,2,9,432
0,7,1,2,8,2656
0,7,1,2,7,6798
0,7,1,2,6,9480
0,7,1,2,5,7920
0,7,1,2,4,4116
0,7,1,2,3,1338
0,7,1,2,2,260
0,7,1,2,1,24
0,7,1,1,9,896
0,7,1,1,8,5600
0,7,1,1,7,14640
0,7,1,1,6,21040
0,7,1,1,5,18352
0,7,1,1,4,10096
0,7,1,1,3,3488
0,7,1,1,2,704
0,7,1,1,1,64
0,7,1,0,9,640
0,7,1,0,8,4096
0,7,1,0,7,10976
0,7,1,0,6,16128
0,7,1,0,5,14256
0,7,1,0,4,7800
0,7,1,0,3,2600
0,7,1,0,2,488
0,7,1,0,1,40
0,7,0,4,9,8
0,7,0,4,8,52
0,7,0,4,7,140
0,7,0,4,6,200
0,7,0,4,5,160
0,7,0,4,4,68
0,7,0,4,3,12
0,7,0,3,9,96
0,7,0,3,8,608
0,7,0,3,7,1596
0,7,0,3,6,2248
0,7,0,3,5,1832
0,7,0,3,4,864
0,7,0,3,3,220
0,7,0,3,2,24
0,7,0,2,9,384
0,7,0,2,8,2432
0,7,0,2,7,6416
0,7,0,2,6,9192
0,7,0,2,5,7800
0,7,0,2,4,4008
0,7,0,2,3,1224
0,7,0,2,2,208
0,7,0,2,1,16
0,7,0,1,9,640
0,7,0,1,8,4096
0,7,0,1,7,10976
0,7,0,1,6,16128
0,7,0,1,5,14256
0,7,0,1,4,7800
0,7,0,1,3,2600
0,7,0,1,2,488
0,7,0,1,1,40
0,7,0,0,9,384
0,7,0,0,8,2496
0,7,0,0,7,6816
0,7,0,0,6,10224
0,7,0,0,5,9216
0,7,0,0,4,5112
0,7,0,0,3,1704
0,7,0,0,2,312
0,7,0,0,1,24
0,6,5,1,9,12
0,6,5,1,8,68
0,6,5,1,7,160
0,6,5,1,6,200
0,6,5,1,5,140
0,6,5,1,4,52
0,6,5,1,3,8
0,6,5,0,9,24
0,6,5,0,8,136
0,6,5,0,7,320
0,6,5,0,6,400
0,6,5,0,5,280
0,6,5,0,4,104
0,6,5,0,3,16
0,6,4,2,10,12
0,6,4,2,9,108
0,6,4,2,8,371
0,6,4,2,7,674
0,6,4,2,6,733
0,6,4,2,5,504
0,6,4,2,4,221
0,6,4,2,3,58
0,6,4,2,2,7
0,6,4,1,10,48
0,6,4,1,9,512
0,6,4,1,8,1962
0,6,4,1,7,3898
0,6,4,1,6,4568
0,6,4,1,5,3300
0,6,4,1,4,1450
0,6,4,1,3,354
0,6,4,1,2,36
0,6,4,0,10,48
0,6,4,0,9,592
0,6,4,0,8,2444
0,6,4,0,7,5108
0,6,4,0,6,6188
0,6,4,0,5,4520
0,6,4,0,4,1940
0,6,4,0,3,436
0,6,4,0,2,36
0,6,3,3,10,24
0,6,3,3,9,184
0,6,3,3,8,582
0,6,3,3,7,1020
0,6,3,3,6,1106
0,6,3,3,5,768
0,6,3,3,4,330
0,6,3,3,3,76
0,6,3,3,2,6
0,6,3,2,10,192
0,6,3,2,9,1656
0,6,3,2,8,5644
0,6,3,2,7,10380
0,6,3,2,6,11592
0,6,3,2,5,8260
0,6,3,2,4,3780
0,6,3,2,3,1068
0,6,3,2,2,168
0,6,3,2,1,12
0,6,3,1,10,480
0,6,3,1,9,4592
0,6,3,1,8,16744
0,6,3,1,7,32454
0,6,3,1,6,37856
0,6,3,1,5,27988
0,6,3,1,4,13236
0,6,3,1,3,3858
0,6,3,1,2,612
0,6,3,1,1,36
0,6,3,0,10,384
0,6,3,0,9,4032
0,6,3,0,8,15584
0,6,3,0,7,31552
0,6,3,0,6,37960
0,6,3,0,5,28432
0,6,3,0,4,13240
0,6,3,0,3,3640
0,6,3,0,2,512
0,6,3,0,1,24
0,6,2,4,10,12
0,6,2,4,9,108
0,6,2,4,8,371
0,6,2,4,7,674
0,6,2,4,6,733
0,6,2,4,5,504
0,6,2,4,4,221
0,6,2,4,3,58
0,6,2,4,2,7
0,6,2,3,10,192
0,6,2,3,9,1656
0,6,2,3,8,5644
0,6,2,3,7,10380
0,6,2,3,6,11592
0,6,2,3,5,8260
0,6,2,3,4,3780
0,6,2,3,3,1068
0,6,2,3,2,168
0,6,2,3,1,12
0,6,2,2,10,912
0,6,2,2,9,8240
0,6,2,2,8,29044
0,6,2,2,7,55020
0,6,2,2,6,63312
0,6,2,2,5,46704
0,6,2,2,4,22456
0,6,2,2,3,6980
0,6,2,2,2,1384
0,6,2,2,1,176
0,6,2,2,0,12
0,6,2,1,10,1728
0,6,2,1,9,16672
0,6,2,1,8,61376
0,6,2,1,7,120432
0,6,2,1,6,143080
0,6,2,1,5,108996
0,6,2,1,4,54328
0,6,2,1,3,17576
0,6,2,1,2,3560
0,6,2,1,1,420
0,6,2,1,0,24
0,6,2,0,10,1152
0,6,2,0,9,11904
0,6,2,0,8,45808
0,6,2,0,7,92992
0,6,2,0,6,113236
0,6,2,0,5,87260
0,6,2,0,4,43132
0,6,2,0,3,13436
0,6,2,0,2,2508
0,6,2,0,1,256
0,6,2,0,0,12
0,6,1,5,9,12
0,6,1,5,8,68
0,6,1,5,7,160
0,6,1,5,6,200
0,6,1,5,5,140
0,6,1,5,4,52
0,6,1,5,3,8
0,6,1,4,10,48
0,6,1,4,9,512
0,6,1,4,8,1962
0,6,1,4,7,3898
0,6,1,4,6,4568
0,6,1,4,5,3300
0,6,1,4,4,1450
0,6,1,4,3,354
0,6,1,4,2,36
0,6,1,3,10,480
0,6,1,3,9,4592
0,6,1,3,8,16744
0,6,1,3,7,32454
0,6,1,3,6,37856
0,6,1,3,5,27988
0,6,1,3,4,13236
0,6,1,3,3,3858
0,6,1,3,2,612
0,6,1,3,1,36
0,6,1,2,10,1728
0,6,1,2,9,16672
0,6,1,2,8,61376
0,6,1,2,7,120432
0,6,1,2,6,143080
0,6,1,2,5,108996
0,6,1,2,4,54328
0,6,1,2,3,17576
0,6,1,2,2,3560
0,6,1,2,1,420
0,6,1,2,0,24
0,6,1,1,10,2688
0,6,1,1,9,27008
0,6,1,1,8,102160
0,6,1,1,7,205216
0,6,1,1,6,249820
0,6,1,1,5,195932
0,6,1,1,4,101428
0,6,1,1,3,34476
0,6,1,1,2,7392
0,6,1,1,1,904
0,6,1,1,0,48
0,6,1,0,10,1536
0,6,1,0,9,16256
0,6,1,0,8,63552
0,6,1,0,7,131040
0,6,1,0,6,162800
0,6,1,0,5,129232
0,6,1,0,4,66872
0,6,1,0,3,22328
0,6,1,0,2,4592
0,6,1,0,1,520
0,6,1,0,0,24
0,6,0,5,9,24
0,6,0,5,8,136
0,6,0,5,7,320
0,6,0,5,6,400
0,6,0,5,5,280
0,6,0,5,4,104
0,6,0,5,3,16
0,6,0,4,10,48
0,6,0,4,9,592
0,6,0,4,8,2444
0,6,0,4,7,5108
0,6,0,4,6,6188
0,6,0,4,5,4520
0,6,0,4,4,1940
0,6,0,4,3,436
0,6,0,4,2,36
0,6,0,3,10,384
0,6,0,3,9,4032
0,6,0,3,8,15584
0,6,0,3,7,31552
0,6,0,3,6,37960
0,6,0,3,5,28432
0,6,0,3,4,13240
0,6,0,3,3,3640
0,6,0,3,2,512
0,6,0,3,1,24
0,6,0,2,10,1152
0,6,0,2,9,11904
0,6,0,2,8,45808
0,6,0,2,7,92992
0,6,0,2,6,113236
0,6,0,2,5,87260
0,6,0,2,4,43132
0,6,0,2,3,13436
0,6,0,2,2,2508
0,6,0,2,1,256
0,6,0,2,0,12
0,6,0,1,10,1536
0,6,0,1,9,16256
0,6,0,1,8,63552
0,6,0,1,7,131040
0,6,0,1,6,162800
0,6,0,1,5,129232
0,6,0,1,4,66872
0,6,0,1,3,22328
0,6,0,1,2,4592
0,6,0,1,1,520
0,6,0,1,0,24
0,6,0,0,10,768
0,6,0,0,9,8448
0,6,0,0,8,33792
0,6,0,0,7,71040
0,6,0,0,6,89904
0,6,0,0,5,72624
0,6,0,0,4,38136
0,6,0,0,3,12840
0,6,0,0,2,2628
0,6,0,0,1,288
0,6,0,0,0,12
0,5,6,1,9,12
0,5,6,1,8,68
0,5,6,1,7,160
0,5,6,1,6,200
0,5,6,1,5,140
0,5,6,1,4,52
0,5,6,1,3,8
0,5,6,0,9,24
0,5,6,0,8,136
0,5,6,0,7,320
0,5,6,0,6,400
0,5,6,0,5,280
0,5,6,0,4,104
0,5,6,0,3,16
0,5,5,2,10,24
0,5,5,2,9,176
0,5,5,2,8,550
0,5,5,2,7,952
0,5,5,2,6,998
0,5,5,2,5,656
0,5,5,2,4,274
0,5,5,2,3,72
0,5,5,2,2,10
0,5,5,1,10,96
0,5,5,1,9,832
0,5,5,1,8,2936
0,5,5,1,7,5576
0,5,5,1,6,6272
0,5,5,1,5,4304
0,5,5,1,4,1784
0,5,5,1,3,424
0,5,5,1,2,48
0,5,5,0,10,96
0,5,5,0,9,960
0,5,5,0,8,3680
0,5,5,0,7,7368
0,5,5,0,6,8560
0,5,5,0,5,5936
0,5,5,0,4,2400
0,5,5,0,3,520
0,5,5,0,2,48
0,5,4,3,10,72
0,5,4,3,9,460
0,5,4,3,8,1282
0,5,4,3,7,2048
0,5,4,3,6,2062
0,5,4,3,5,1340
0,5,4,3,4,542
0,5,4,3,3,120
0,5,4,3,2,10
0,5,4,2,10,624
0,5,4,2,9,4272
0,5,4,2,8,12562
0,5,4,2,7,20842
0,5,4,2,6,21528
0,5,4,2,5,14384
0,5,4,2,4,6234
0,5,4,2,3,1698
0,5,4,2,2,268
0,5,4,2,1,20
0,5,4,1,10,1632
0,5,4,1,9,12032
0,5,4,1,8,37660
0,5,4,1,7,65856
0,5,4,1,6,71012
0,5,4,1,5,49036
0,5,4,1,4,21732
0,5,4,1,3,5976
0,5,4,1,2,924
0,5,4,1,1,60
0,5,4,0,10,1344
0,5,4,0,9,10656
0,5,4,0,8,35392
0,5,4,0,7,64896
0,5,4,0,6,72352
0,5,4,0,5,50632
0,5,4,0,4,22048
0,5,4,0,3,5680
0,5,4,0,2,768
0,5,4,0,1,40
0,5,3,4,10,72
0,5,3,4,9,460
0,5,3,4,8,1282
0,5,3,4,7,2048
0,5,3,4,6,2062
0,5,3,4,5,1340
0,5,3,4,4,542
0,5,3,4,3,120
0,5,3,4,2,10
0,5,3,3,10,1056
0,5,3,3,9,6848
0,5,3,3,8,19264
0,5,3,3,7,31040
0,5,3,3,6,31680
0,5,3,3,5,21184
0,5,3,3,4,9152
0,5,3,3,3,2368
0,5,3,3,2,288
0,5,3,2,10,5088
0,5,3,2,9,34384
0,5,3,2,8,99872
0,5,3,2,7,164890
0,5,3,2,6,171664
0,5,3,2,5,117588
0,5,3,2,4,53336
0,5,3,2,3,15570
0,5,3,2,2,2680
0,5,3,2,1,208
0,5,3,1,10,9984
0,5,3,1,9,70784
0,5,3,1,8,214048
0,5,3,1,7,365456
0,5,3,1,6,391200
0,5,3,1,5,274608
0,5,3,1,4,127800
0,5,3,1,3,38536
0,5,3,1,2,6920
0,5,3,1,1,568
0,5,3,0,10,6912
0,5,3,0,9,51456
0,5,3,0,8,162368
0,5,3,0,7,287232
0,5,3,0,6,315456
0,5,3,0,5,223872
0,5,3,0,4,103032
0,5,3,0,3,29784
0,5,3,0,2,4936
0,5,3,0,1,360
0,5,2,5,10,24
0,5,2,5,9,176
0,5,2,5,8,550
0,5,2,5,7,952
0,5,2,5,6,998
0,5,2,5,5,656
0,5,2,5,4,274
0,5,2,5,3,72
0,5,2,5,2,10
0,5,2,4,10,624
0,5,2,4,9,4272
0,5,2,4,8,12562
0,5,2,4,7,20842
0,5,2,4,6,21528
0,5,2,4,5,14384
0,5,2,4,4,6234
0,5,2,4,3,1698
0,5,2,4,2,268
0,5,2,4,1,20
0,5,2,3,10,5088
0,5,2,3,9,34384
0,5,2,3,8,99872
0,5,2,3,7,164890
0,5,2,3,6,171664
0,5,2,3,5,117588
0,5,2,3,4,53336
0,5,2,3,3,15570
0,5,2,3,2,2680
0,5,2,3,1,208
0,5,2,2,10,17856
0,5,2,2,9,122720
0,5,2,2,8,361280
0,5,2,2,7,604624
0,5,2,2,6,640216
0,5,2,2,5,449288
0,5,2,2,4,211672
0,5,2,2,3,66048
0,5,2,2,2,13064
0,5,2,2,1,1480
0,5,2,2,0,72
0,5,2,1,10,28416
0,5,2,1,9,201280
0,5,2,1,8,607984
0,5,2,1,7,1040704
0,5,2,1,6,1125036
0,5,2,1,5,806304
0,5,2,1,4,389244
0,5,2,1,3,125156
0,5,2,1,2,25592
0,5,2,1,1,2972
0,5,2,1,0,144
0,5,2,0,10,16896
0,5,2,0,9,124032
0,5,2,0,8,386560
0,5,2,0,7,679168
0,5,2,0,6,748160
0,5,2,0,5,540760
0,5,2,0,4,259448
0,5,2,0,3,81256
0,5,2,0,2,15760
0,5,2,0,1,1680
0,5,2,0,0,72
0,5,1,6,9,12
0,5,1,6,8,68
0,5,1,6,7,160
0,5,1,6,6,200
0,5,1,6,5,140
0,5,1,6,4,52
0,5,1,6,3,8
0,5,1,5,10,96
0,5,1,5,9,832
0,5,1,5,8,2936
0,5,1,5,7,5576
0,5,1,5,6,6272
0,5,1,5,5,4304
0,5,1,5,4,1784
0,5,1,5,3,424
0,5,1,5,2,48
0,5,1,4,10,1632
0,5,1,4,9,12032
0,5,1,4,8,37660
0,5,1,4,7,65856
0,5,1,4,6,71012
0,5,1,4,5,49036
0,5,1,4,4,21732
0,5,1,4,3,5976
0,5,1,4,2,924
0,5,1,4,1,60
0,5,1,3,10,9984
0,5,1,3,9,70784
0,5,1,3,8,214048
0,5,1,3,7,365456
0,5,1,3,6,391200
0,5,1,3,5,274608
0,5,1,3,4,127800
0,5,1,3,3,38536
0,5,1,3,2,6920
0,5,1,3,1,568
0,5,1,2,10,28416
0,5,1,2,9,201280
0,5,1,2,8,607984
0,5,1,2,7,1040704
0,5,1,2,6,1125036
0,5,1,2,5,806304
0,5,1,2,4,389244
0,5,1,2,3,125156
0,5,1,2,2,25592
0,5,1,2,1,2972
0,5,1,2,0,144
0,5,1,1,10,38400
0,5,1,1,9,276480
0,5,1,1,8,847296
0,5,1,1,7,1471328
0,5,1,1,6,1616144
0,5,1,1,5,1181032
0,5,1,1,4,584696
0,5,1,1,3,194488
0,5,1,1,2,41720
0,5,1,1,1,5216
0,5,1,1,0,288
0,5,1,0,10,19968
0,5,1,0,9,147456
0,5,1,0,8,462080
0,5,1,0,7,817920
0,5,1,0,6,911840
0,5,1,0,5,672064
0,5,1,0,4,332672
0,5,1,0,3,109408
0,5,1,0,2,22896
0,5,1,0,1,2752
0,5,1,0,0,144
0,5,0,6,9,24
0,5,0,6,8,136
0,5,0,6,7,320
0,5,0,6,6,400
0,5,0,6,5,280
0,5,0,6,4,104
0,5,0,6,3,16
0,5,0,5,10,96
0,5,0,5,9,960
0,5,0,5,8,3680
0,5,0,5,7,7368
0,5,0,5,6,8560
0,5,0,5,5,5936
0,5,0,5,4,2400
0,5,0,5,3,520
0,5,0,5,2,48
0,5,0,4,10,1344
0,5,0,4,9,10656
0,5,0,4,8,35392
0,5,0,4,7,64896
0,5,0,4,6,72352
0,5,0,4,5,50632
0,5,0,4,4,22048
0,5,0,4,3,5680
0,5,0,4,2,768
0,5,0,4,1,40
0,5,0,3,10,6912
0,5,0,3,9,51456
0,5,0,3,8,162368
0,5,0,3,7,287232
0,5,0,3,6,315456
0,5,0,3,5,223872
0,5,0,3,4,103032
0,5,0,3,3,29784
0,5,0,3,2,4936
0,5,0,3,1,360
0,5,0,2,10,16896
0,5,0,2,9,124032
0,5,0,2,8,386560
0,5,0,2,7,679168
0,5,0,2,6,748160
0,5,0,2,5,540760
0,5,0,2,4,259448
0,5,0,2,3,81256
0,5,0,2,2,15760
0,5,0,2,1,1680
0,5,0,2,0,72
0,5,0,1,10,19968
0,5,0,1,9,147456
0,5,0,1,8,462080
0,5,0,1,7,817920
0,5,0,1,6,911840
0,5,0,1,5,672064
0,5,0,1,4,332672
0,5,0,1,3,109408
0,5,0,1,2,22896
0,5,0,1,1,2752
0,5,0,1,0,144
0,5,0,0,10,9216
0,5,0,0,9,69120
0,5,0,0,8,219648
0,5,0,0,7,393984
0,5,0,0,6,444864
0,5,0,0,5,331872
0,5,0,0,4,166080
0,5,0,0,3,55104
0,5,0,0,2,11592
0,5,0,0,1,1392
0,5,0,0,0,72
0,4,7,1,9,4
0,4,7,1,8,26
0,4,7,1,7,70
0,4,7,1,6,100
0,4,7,1,5,80
0,4,7,1,4,34
0,4,7,1,3,6
0,4,7,0,9,8
0,4,7,0,8,52
0,4,7,0,7,140
0,4,7,0,6,200
0,4,7,0,5,160
0,4,7,0,4,68
0,4,7,0,3,12
0,4,6,2,10,12
0,4,6,2,9,108
0,4,6,2,8,371
0,4,6,2,7,674
0,4,6,2,6,733
0,4,6,2,5,504
0,4,6,2,4,221
0,4,6,2,3,58
0,4,6,2,2,7
0,4,6,1,10,48
0,4,6,1,9,512
0,4,6,1,8,1962
0,4,6,1,7,3898
0,4,6,1,6,4568
0,4,6,1,5,3300
0,4,6,1,4,1450
0,4,6,1,3,354
0,4,6,1,2,36
0,4,6,0,10,48
0,4,6,0,9,592
0,4,6,0,8,2444
0,4,6,0,7,5108
0,4,6,0,6,6188
0,4,6,0,5,4520
0,4,6,0,4,1940
0,4,6,0,3,436
0,4,6,0,2,36
0,4,5,3,10,72
0,4,5,3,9,460
0,4,5,3,8,1282
0,4,5,3,7,2048
0,4,5,3,6,2062
0,4,5,3,5,1340
0,4,5,3,4,542
0,4,5,3,3,120
0,4,5,3,2,10
0,4,5,2,10,624
0,4,5,2,9,4272
0,4,5,2,8,12562
0,4,5,2,7,20842
0,4,5,2,6,21528
0,4,5,2,5,14384
0,4,5,2,4,6234
0,4,5,2,3,1698
0,4,5,2,2,268
0,4,5,2,1,20
0,4,5,1,10,1632
0,4,5,1,9,12032
0,4,5,1,8,37660
0,4,5,1,7,65856
0,4,5,1,6,71012
0,4,5,1,5,49036
0,4,5,1,4,21732
0,4,5,1,3,5976
0,4,5,1,2,924
0,4,5,1,1,60
0,4,5,0,10,1344
0,4,5,0,9,10656
0,4,5,0,8,35392
0,4,5,0,7,64896
0,4,5,0,6,72352
0,4,5,0,5,50632
0,4,5,0,4,22048
0,4,5,0,3,5680
0,4,5,0,2,768
0,4,5,0,1,40
0,4,4,4,10,120
0,4,4,4,9,696
0,4,4,4,8,1854
0,4,4,4,7,2928
0,4,4,4,6,2910
0,4,4,4,5,1800
0,4,4,4,4,666
0,4,4,4,3,144
0,4,4,4,2,18
0,4,4,3,10,1728
0,4,4,3,9,10424
0,4,4,3,8,28072
0,4,4,3,7,44048
0,4,4,3,6,43904
0,4,4,3,5,28384
0,4,4,3,4,11672
0,4,4,3,3,2880
0,4,4,3,2,384
0,4,4,3,1,24
0,4,4,2,10,8400
0,4,4,2,9,52912
0,4,4,2,8,146536
0,4,4,2,7,233696
0,4,4,2,6,236224
0,4,4,2,5,156888
0,4,4,2,4,68568
0,4,4,2,3,19240
0,4,4,2,2,3352
0,4,4,2,1,368
0,4,4,2,0,24
0,4,4,1,10,16704
0,4,4,1,9,109984
0,4,4,1,8,316000
0,4,4,1,7,519344
0,4,4,1,6,538416
0,4,4,1,5,366248
0,4,4,1,4,164544
0,4,4,1,3,47824
0,4,4,1,2,8576
0,4,4,1,1,888
0,4,4,1,0,48
0,4,4,0,10,11712
0,4,4,0,9,80576
0,4,4,0,8,241072
0,4,4,0,7,410272
0,4,4,0,6,436432
0,4,4,0,5,300296
0,4,4,0,4,133624
0,4,4,0,3,37320
0,4,4,0,2,6144
0,4,4,0,1,544
0,4,4,0,0,24
0,4,3,5,10,72
0,4,3,5,9,460
0,4,3,5,8,1282
0,4,3,5,7,2048
0,4,3,5,6,2062
0,4,3,5,5,1340
0,4,3,5,4,542
0,4,3,5,3,120
0,4,3,5,2,10
0,4,3,4,10,1728
0,4,3,4,9,10424
0,4,3,4,8,28072
0,4,3,4,7,44048
0,4,3,4,6,43904
0,4,3,4,5,28384
0,4,3,4,4,11672
0,4,3,4,3,2880
0,4,3,4,2,384
0,4,3,4,1,24
0,4,3,3,10,13728
0,4,3,3,9,82720
0,4,3,3,8,221496
0,4,3,3,7,345460
0,4,3,3,6,344640
0,4,3,3,5,226864
0,4,3,3,4,97944
0,4,3,3,3,26580
0,4,3,3,2,4080
0,4,3,3,1,264
0,4,3,2,10,48384
0,4,3,2,9,297280
0,4,3,2,8,805696
0,4,3,2,7,1266160
0,4,3,2,6,1274136
0,4,3,2,5,854108
0,4,3,2,4,383688
0,4,3,2,3,113008
0,4,3,2,2,20672
0,4,3,2,1,2116
0,4,3,2,0,96
0,4,3,1,10,78336
0,4,3,1,9,494528
0,4,3,1,8,1370080
0,4,3,1,7,2191392
0,4,3,1,6,2239000
0,4,3,1,5,1525508
0,4,3,1,4,700744
0,4,3,1,3,213480
0,4,3,1,2,40944
0,4,3,1,1,4388
0,4,3,1,0,192
0,4,3,0,10,47616
0,4,3,0,9,309632
0,4,3,0,8,881792
0,4,3,0,7,1444160
0,4,3,0,6,1501152
0,4,3,0,5,1030392
0,4,3,0,4,470232
0,4,3,0,3,139672
0,4,3,0,2,25480
0,4,3,0,1,2512
0,4,3,0,0,96
0,4,2,6,10,12
0,4,2,6,9,108
0,4,2,6,8,371
0,4,2,6,7,674
0,4,2,6,6,733
0,4,2,6,5,504
0,4,2,6,4,221
0,4,2,6,3,58
0,4,2,6,2,7
0,4,2,5,10,624
0,4,2,5,9,4272
0,4,2,5,8,12562
0,4,2,5,7,20842
0,4,2,5,6,21528
0,4,2,5,5,14384
0,4,2,5,4,6234
0,4,2,5,3,1698
0,4,2,5,2,268
0,4,2,5,1,20
0,4,2,4,10,8400
0,4,2,4,9,52912
0,4,2,4,8,146536
0,4,2,4,7,233696
0,4,2,4,6,236224
0,4,2,4,5,156888
0,4,2,4,4,68568
0,4,2,4,3,19240
0,4,2,4,2,3352
0,4,2,4,1,368
0,4,2,4,0,24
0,4,2,3,10,48384
0,4,2,3,9,297280
0,4,2,3,8,805696
0,4,2,3,7,1266160
0,4,2,3,6,1274136
0,4,2,3,5,854108
0,4,2,3,4,383688
0,4,2,3,3,113008
0,4,2,3,2,20672
0,4,2,3,1,2116
0,4,2,3,0,96
0,4,2,2,10,136896
0,4,2,2,9,841920
0,4,2,2,8,2279936
0,4,2,2,7,3584320
0,4,2,2,6,3624708
0,4,2,2,5,2462476
0,4,2,2,4,1136368
0,4,2,2,3,351228
0,4,2,2,2,69744
0,4,2,2,1,8152
0,4,2,2,0,444
0,4,2,1,10,188160
0,4,2,1,9,1172992
0,4,2,1,8,3212288
0,4,2,1,7,5099648
0,4,2,1,6,5207728
0,4,2,1,5,3580672
0,4,2,1,4,1681080
0,4,2,1,3,532720
0,4,2,1,2,109152
0,4,2,1,1,13072
0,4,2,1,0,696
0,4,2,0,10,100608
0,4,2,0,9,639744
0,4,2,0,8,1784448
0,4,2,0,7,2877056
0,4,2,0,6,2970064
0,4,2,0,5,2050768
0,4,2,0,4,958224
0,4,2,0,3,298568
0,4,2,0,2,59156
0,4,2,0,1,6688
0,4,2,0,0,324
0,4,1,7,9,4
0,4,1,7,8,26
0,4,1,7,7,70
0,4,1,7,6,100
0,4,1,7,5,80
0,4,1,7,4,34
0,4,1,7,3,6
0,4,1,6,10,48
0,4,1,6,9,512
0,4,1,6,8,1962
0,4,1,6,7,3898
0,4,1,6,6,4568
0,4,1,6,5,3300
0,4,1,6,4,1450
0,4,1,6,3,354
0,4,1,6,2,36
0,4,1,5,10,1632
0,4,1,5,9,12032
0,4,1,5,8,37660
0,4,1,5,7,65856
0,4,1,5,6,71012
0,4,1,5,5,49036
0,4,1,5,4,21732
0,4,1,5,3,5976
0,4,1,5,2,924
0,4,1,5,1,60
0,4,1,4,10,16704
0,4,1,4,9,109984
0,4,1,4,8,316000
0,4,1,4,7,519344
0,4,1,4,6,538416
0,4,1,4,5,366248
0,4,1,4,4,164544
0,4,1,4,3,47824
0,4,1,4,2,8576
0,4,1,4,1,888
0,4,1,4,0,48
0,4,1,3,10,78336
0,4,1,3,9,494528
0,4,1,3,8,1370080
0,4,1,3,7,2191392
0,4,1,3,6,2239000
0,4,1,3,5,1525508
0,4,1,3,4,700744
0,4,1,3,3,213480
0,4,1,3,2,40944
0,4,1,3,1,4388
0,4,1,3,0,192
0,4,1,2,10,188160
0,4,1,2,9,1172992
0,4,1,2,8,3212288
0,4,1,2,7,5099648
0,4,1,2,6,5207728
0,4,1,2,5,3580672
0,4,1,2,4,1681080
0,4,1,2,3,532720
0,4,1,2,2,109152
0,4,1,2,1,13072
0,4,1,2,0,696
0,4,1,1,10,225792
0,4,1,1,9,1411072
0,4,1,1,8,3873408
0,4,1,1,7,6171008
0,4,1,1,6,6339808
0,4,1,1,5,4402368
0,4,1,1,4,2098808
0,4,1,1,3,680248
0,4,1,1,2,143832
0,4,1,1,1,17960
0,4,1,1,0,1008
0,4,1,0,10,107520
0,4,1,0,9,679424
0,4,1,0,8,1885184
0,4,1,0,7,3032064
0,4,1,0,6,3137216
0,4,1,0,5,2185952
0,4,1,0,4,1040352
0,4,1,0,3,334352
0,4,1,0,2,69512
0,4,1,0,1,8448
0,4,1,0,0,456
0,4,0,7,9,8
0,4,0,7,8,52
0,4,0,7,7,140
0,4,0,7,6,200
0,4,0,7,5,160
0,4,0,7,4,68
0,4,0,7,3,12
0,4,0,6,10,48
0,4,0,6,9,592
0,4,0,6,8,2444
0,4,0,6,7,5108
0,4,0,6,6,6188
0,4,0,6,5,4520
0,4,0,6,4,1940
0,4,0,6,3,436
0,4,0,6,2,36
0,4,0,5,10,1344
0,4,0,5,9,10656
0,4,0,5,8,35392
0,4,0,5,7,64896
0,4,0,5,6,72352
0,4,0,5,5,50632
0,4,0,5,4,22048
0,4,0,5,3,5680
0,4,0,5,2,768
0,4,0,5,1,40
0,4,0,4,10,11712
0,4,0,4,9,80576
0,4,0,4,8,241072
0,4,0,4,7,410272
0,4,0,4,6,436432
0,4,0,4,5,300296
0,4,0,4,4,133624
0,4,0,4,3,37320
0,4,0,4,2,6144
0,4,0,4,1,544
0,4,0,4,0,24
0,4,0,3,10,47616
0,4,0,3,9,309632
0,4,0,3,8,881792
0,4,0,3,7,1444160
0,4,0,3,6,1501152
0,4,0,3,5,1030392
0,4,0,3,4,470232
0,4,0,3,3,139672
0,4,0,3,2,25480
0,4,0,3,1,2512
0,4,0,3,0,96
0,4,0,2,10,100608
0,4,0,2,9,639744
0,4,0,2,8,1784448
0,4,0,2,7,2877056
0,4,0,2,6,2970064
0,4,0,2,5,2050768
0,4,0,2,4,958224
0,4,0,2,3,298568
0,4,0,2,2,59156
0,4,0,2,1,6688
0,4,0,2,0,324
0,4,0,1,10,107520
0,4,0,1,9,679424
0,4,0,1,8,1885184
0,4,0,1,7,3032064
0,4,0,1,6,3137216
0,4,0,1,5,2185952
0,4,0,1,4,1040352
0,4,0,1,3,334352
0,4,0,1,2,69512
0,4,0,1,1,8448
0,4,0,1,0,456
0,4,0,0,10,46080
0,4,0,0,9,291840
0,4,0,0,8,812544
0,4,0,0,7,1312512
0,4,0,0,6,1364736
0,4,0,0,5,955968
0,4,0,0,4,457440
0,4,0,0,3,147792
0,4,0,0,2,30876
0,4,0,0,1,3768
0,4,0,0,0,204
0,3,8,1,8,2
0,3,8,1,7,10
0,3,8,1,6,20
0,3,8,1,5,20
0,3,8,1,4,10
0,3,8,1,3,2
0,3,8,0,8,4
0,3,8,0,7,20
0,3,8,0,6,40
0,3,8,0,5,40
0,3,8,0,4,20
0,3,8,0,3,4
0,3,7,2,9,16
0,3,7,2,8,94
0,3,7,2,7,226
0,3,7,2,6,288
0,3,7,2,5,212
0,3,7,2,4,94
0,3,7,2,3,26
0,3,7,2,2,4
0,3,7,1,9,80
0,3,7,1,8,492
0,3,7,1,7,1252
0,3,7,1,6,1712
0,3,7,1,5,1368
0,3,7,1,4,652
0,3,7,1,3,180
0,3,7,1,2,24
0,3,7,0,9,96
0,3,7,0,8,608
0,3,7,0,7,1596
0,3,7,0,6,2248
0,3,7,0,5,1832
0,3,7,0,4,864
0,3,7,0,3,220
0,3,7,0,2,24
0,3,6,3,10,24
0,3,6,3,9,184
0,3,6,3,8,582
0,3,6,3,7,1020
0,3,6,3,6,1106
0,3,6,3,5,768
0,3,6,3,4,330
0,3,6,3,3,76
0,3,6,3,2,6
0,3,6,2,10,192
0,3,6,2,9,1656
0,3,6,2,8,5644
0,3,6,2,7,10380
0,3,6,2,6,11592
0,3,6,2,5,8260
0,3,6,2,4,3780
0,3,6,2,3,1068
0,3,6,2,2,168
0,3,6,2,1,12
0,3,6,1,10,480
0,3,6,1,9,4592
0,3,6,1,8,16744
0,3,6,1,7,32454
0,3,6,1,6,37856
0,3,6,1,5,27988
0,3,6,1,4,13236
0,3,6,1,3,3858
0,3,6,1,2,612
0,3,6,1,1,36
0,3,6,0,10,384
0,3,6,0,9,4032
0,3,6,0,8,15584
0,3,6,0,7,31552
0,3,6,0,6,37960
0,3,6,0,5,28432
0,3,6,0,4,13240
0,3,6,0,3,3640
0,3,6,0,2,512
0,3,6,0,1,24
0,3,5,4,10,72
0,3,5,4,9,460
0,3,5,4,8,1282
0,3,5,4,7,2048
0,3,5,4,6,2062
0,3,5,4,5,1340
0,3,5,4,4,542
0,3,5,4,3,120
0,3,5,4,2,10
0,3,5,3,10,1056
0,3,5,3,9,6848
0,3,5,3,8,19264
0,3,5,3,7,31040
0,3,5,3,6,31680
0,3,5,3,5,21184
0,3,5,3,4,9152
0,3,5,3,3,2368
0,3,5,3,2,288
0,3,5,2,10,5088
0,3,5,2,9,34384
0,3,5,2,8,99872
0,3,5,2,7,164890
0,3,5,2,6,171664
0,3,5,2,5,117588
0,3,5,2,4,53336
0,3,5,2,3,15570
0,3,5,2,2,2680
0,3,5,2,1,208
0,3,5,1,10,9984
0,3,5,1,9,70784
0,3,5,1,8,214048
0,3,5,1,7,365456
0,3,5,1,6,391200
0,3,5,1,5,274608
0,3,5,1,4,127800
0,3,5,1,3,38536
0,3,5,1,2,6920
0,3,5,1,1,568
0,3,5,0,10,6912
0,3,5,0,9,51456
0,3,5,0,8,162368
0,3,5,0,7,287232
0,3,5,0,6,315456
0,3,5,0,5,223872
0,3,5,0,4,103032
0,3,5,0,3,29784
0,3,5,0,2,4936
0,3,5,0,1,360
0,3,4,5,10,72
0,3,4,5,9,460
0,3,4,5,8,1282
0,3,4,5,7,2048
0,3,4,5,6,2062
0,3,4,5,5,1340
0,3,4,5,4,542
0,3,4,5,3,120
0,3,4,5,2,10
0,3,4,4,10,1728
0,3,4,4,9,10424
0,3,4,4,8,28072
0,3,4,4,7,44048
0,3,4,4,6,43904
0,3,4,4,5,28384
0,3,4,4,4,11672
0,3,4,4,3,2880
0,3,4,4,2,384
0,3,4,4,1,24
0,3,4,3,10,13728
0,3,4,3,9,82720
0,3,4,3,8,221496
0,3,4,3,7,345460
0,3,4,3,6,344640
0,3,4,3,5,226864
0,3,4,3,4,97944
0,3,4,3,3,26580
0,3,4,3,2,4080
0,3,4,3,1,264
0,3,4,2,10,48384
0,3,4,2,9,297280
0,3,4,2,8,805696
0,3,4,2,7,1266160
0,3,4,2,6,1274136
0,3,4,2,5,854108
0,3,4,2,4,383688
0,3,4,2,3,113008
0,3,4,2,2,20672
0,3,4,2,1,2116
0,3,4,2,0,96
0,3,4,1,10,78336
0,3,4,1,9,494528
0,3,4,1,8,1370080
0,3,4,1,7,2191392
0,3,4,1,6,2239000
0,3,4,1,5,1525508
0,3,4,1,4,700744
0,3,4,1,3,213480
0,3,4,1,2,40944
0,3,4,1,1,4388
0,3,4,1,0,192
0,3,4,0,10,47616
0,3,4,0,9,309632
0,3,4,0,8,881792
0,3,4,0,7,1444160
0,3,4,0,6,1501152
0,3,4,0,5,1030392
0,3,4,0,4,470232
0,3,4,0,3,139672
0,3,4,0,2,25480
0,3,4,0,1,2512
0,3,4,0,0,96
0,3,3,6,10,24
0,3,3,6,9,184
0,3,3,6,8,582
0,3,3,6,7,1020
0,3,3,6,6,1106
0,3,3,6,5,768
0,3,3,6,4,330
0,3,3,6,3,76
0,3,3,6,2,6
0,3,3,5,10,1056
0,3,3,5,9,6848
0,3,3,5,8,19264
0,3,3,5,7,31040
0,3,3,5,6,31680
0,3,3,5,5,21184
0,3,3,5,4,9152
0,3,3,5,3,2368
0,3,3,5,2,288
0,3,3,4,10,13728
0,3,3,4,9,82720
0,3,3,4,8,221496
0,3,3,4,7,345460
0,3,3,4,6,344640
0,3,3,4,5,226864
0,3,3,4,4,97944
0,3,3,4,3,26580
0,3,3,4,2,4080
0,3,3,4,1,264
0,3,3,3,10,78336
0,3,3,3,9,461568
0,3,3,3,8,1212960
0,3,3,3,7,1865424
0,3,3,3,6,1847520
0,3,3,3,5,1220448
0,3,3,3,4,538272
0,3,3,3,3,153648
0,3,3,3,2,26016
0,3,3,3,1,2016
0,3,3,2,10,221952
0,3,3,2,9,1310208
0,3,3,2,8,3439648
0,3,3,2,7,5280064
0,3,3,2,6,5234680
0,3,3,2,5,3489352
0,3,3,2,4,1576080
0,3,3,2,3,473024
0,3,3,2,2,89224
0,3,3,2,1,9320
0,3,3,2,0,384
0,3,3,1,10,307200
0,3,3,1,9,1837568
0,3,3,1,8,4871296
0,3,3,1,7,7530688
0,3,3,1,6,7513568
0,3,3,1,5,5052272
0,3,3,1,4,2316576
0,3,3,1,3,713792
0,3,3,1,2,140832
0,3,3,1,1,15920
0,3,3,1,0,768
0,3,3,0,10,165888
0,3,3,0,9,1010688
0,3,3,0,8,2723840
0,3,3,0,7,4268032
0,3,3,0,6,4296832
0,3,3,0,5,2897088
0,3,3,0,4,1320896
0,3,3,0,3,400544
0,3,3,0,2,76864
0,3,3,0,1,8352
0,3,3,0,0,384
0,3,2,7,9,16
0,3,2,7,8,94
0,3,2,7,7,226
0,3,2,7,6,288
0,3,2,7,5,212
0,3,2,7,4,94
0,3,2,7,3,26
0,3,2,7,2,4
0,3,2,6,10,192
0,3,2,6,9,1656
0,3,2,6,8,5644
0,3,2,6,7,10380
0,3,2,6,6,11592
0,3,2,6,5,8260
0,3,2,6,4,3780
0,3,2,6,3,1068
0,3,2,6,2,168
0,3,2,6,1,12
0,3,2,5,10,5088
0,3,2,5,9,34384
0,3,2,5,8,99872
0,3,2,5,7,164890
0,3,2,5,6,171664
0,3,2,5,5,117588
0,3,2,5,4,53336
0,3,2,5,3,15570
0,3,2,5,2,2680
0,3,2,5,1,208
0,3,2,4,10,48384
0,3,2,4,9,297280
0,3,2,4,8,805696
0,3,2,4,7,1266160
0,3,2,4,6,1274136
0,3,2,4,5,854108
0,3,2,4,4,383688
0,3,2,4,3,113008
0,3,2,4,2,20672
0,3,2,4,1,2116
0,3,2,4,0,96
0,3,2,3,10,221952
0,3,2,3,9,1310208
0,3,2,3,8,3439648
0,3,2,3,7,5280064
0,3,2,3,6,5234680
0,3,2,3,5,3489352
0,3,2,3,4,1576080
0,3,2,3,3,473024
0,3,2,3,2,89224
0,3,2,3,1,9320
0,3,2,3,0,384
0,3,2,2,10,532992
0,3,2,2,9,3105792
0,3,2,2,8,8057792
0,3,2,2,7,12255776
0,3,2,2,6,12092848
0,3,2,2,5,8076824
0,3,2,2,4,3690688
0,3,2,2,3,1136480
0,3,2,2,2,225056
0,3,2,2,1,25800
0,3,2,2,0,1296
0,3,2,1,10,646656
0,3,2,1,9,3773952
0,3,2,1,8,9794048
0,3,2,1,7,14892800
0,3,2,1,6,14702688
0,3,2,1,5,9851552
0,3,2,1,4,4538768
0,3,2,1,3,1419888
0,3,2,1,2,288608
0,3,2,1,1,34400
0,3,2,1,0,1824
0,3,2,0,10,313344
0,3,2,0,9,1846272
0,3,2,0,8,4830208
0,3,2,0,7,7387648
0,3,2,0,6,7313280
0,3,2,0,5,4894144
0,3,2,0,4,2240896
0,3,2,0,3,692544
0,3,2,0,2,138064
0,3,2,0,1,16000
0,3,2,0,0,816
0,3,1,8,8,2
0,3,1,8,7,10
0,3,1,8,6,20
0,3,1,8,5,20
0,3,1,8,4,10
0,3,1,8,3,2
0,3,1,7,9,80
0,3,1,7,8,492
0,3,1,7,7,1252
0,3,1,7,6,1712
0,3,1,7,5,1368
0,3,1,7,4,652
0,3,1,7,3,180
0,3,1,7,2,24
0,3,1,6,10,480
0,3,1,6,9,4592
0,3,1,6,8,16744
0,3,1,6,7,32454
0,3,1,6,6,37856
0,3,1,6,5,27988
0,3,1,6,4,13236
0,3,1,6,3,3858
0,3,1,6,2,612
0,3,1,6,1,36
0,3,1,5,10,9984
0,3,1,5,9,70784
0,3,1,5,8,214048
0,3,1,5,7,365456
0,3,1,5,6,391200
0,3,1,5,5,274608
0,3,1,5,4,127800
0,3,1,5,3,38536
0,3,1,5,2,6920
0,3,1,5,1,568
0,3,1,4,10,78336
0,3,1,4,9,494528
0,3,1,4,8,1370080
0,3,1,4,7,2191392
0,3,1,4,6,2239000
0,3,1,4,5,1525508
0,3,1,4,4,700744
0,3,1,4,3,213480
0,3,1,4,2,40944
0,3,1,4,1,4388
0,3,1,4,0,192
0,3,1,3,10,307200
0,3,1,3,9,1837568
0,3,1,3,8,4871296
0,3,1,3,7,7530688
0,3,1,3,6,7513568
0,3,1,3,5,5052272
0,3,1,3,4,2316576
0,3,1,3,3,713792
0,3,1,3,2,140832
0,3,1,3,1,15920
0,3,1,3,0,768
0,3,1,2,10,646656
0,3,1,2,9,3773952
0,3,1,2,8,9794048
0,3,1,2,7,14892800
0,3,1,2,6,14702688
0,3,1,2,5,9851552
0,3,1,2,4,4538768
0,3,1,2,3,1419888
0,3,1,2,2,288608
0,3,1,2,1,34400
0,3,1,2,0,1824
0,3,1,1,10,700416
0,3,1,1,9,4052992
0,3,1,1,8,10436608
0,3,1,1,7,15771648
0,3,1,1,6,15512320
0,3,1,1,5,10390912
0,3,1,1,4,4807296
0,3,1,1,3,1518784
0,3,1,1,2,313984
0,3,1,1,1,38400
0,3,1,1,0,2112
0,3,1,0,10,307200
0,3,1,0,9,1779712
0,3,1,0,8,4586496
0,3,1,0,7,6930944
0,3,1,0,6,6807808
0,3,1,0,5,4545408
0,3,1,0,4,2090816
0,3,1,0,3,654688
0,3,1,0,2,133632
0,3,1,0,1,16064
0,3,1,0,0,864
0,3,0,8,8,4
0,3,0,8,7,20
0,3,0,8,6,40
0,3,0,8,5,40
0,3,0,8,4,20
0,3,0,8,3,4
0,3,0,7,9,96
0,3,0,7,8,608
0,3,0,7,7,1596
0,3,0,7,6,2248
0,3,0,7,5,1832
0,3,0,7,4,864
0,3,0,7,3,220
0,3,0,7,2,24
0,3,0,6,10,384
0,3,0,6,9,4032
0,3,0,6,8,15584
0,3,0,6,7,31552
0,3,0,6,6,37960
0,3,0,6,5,28432
0,3,0,6,4,13240
0,3,0,6,3,3640
0,3,0,6,2,512
0,3,0,6,1,24
0,3,0,5,10,6912
0,3,0,5,9,51456
0,3,0,5,8,162368
0,3,0,5,7,287232
0,3,0,5,6,315456
0,3,0,5,5,223872
0,3,0,5,4,103032
0,3,0,5,3,29784
0,3,0,5,2,4936
0,3,0,5,1,360
0,3,0,4,10,47616
0,3,0,4,9,309632
0,3,0,4,8,881792
0,3,0,4,7,1444160
0,3,0,4,6,1501152
0,3,0,4,5,1030392
0,3,0,4,4,470232
0,3,0,4,3,139672
0,3,0,4,2,25480
0,3,0,4,1,2512
0,3,0,4,0,96
0,3,0,3,10,165888
0,3,0,3,9,1010688
0,3,0,3,8,2723840
0,3,0,3,7,4268032
0,3,0,3,6,4296832
0,3,0,3,5,2897088
0,3,0,3,4,1320896
0,3,0,3,3,400544
0,3,0,3,2,76864
0,3,0,3,1,8352
0,3,0,3,0,384
0,3,0,2,10,313344
0,3,0,2,9,1846272
0,3,0,2,8,4830208
0,3,0,2,7,7387648
0,3,0,2,6,7313280
0,3,0,2,5,4894144
0,3,0,2,4,2240896
0,3,0,2,3,692544
0,3,0,2,2,138064
0,3,0,2,1,16000
0,3,0,2,0,816
0,3,0,1,10,307200
0,3,0,1,9,1779712
0,3,0,1,8,4586496
0,3,0,1,7,6930944
0,3,0,1,6,6807808
0,3,0,1,5,4545408
0,3,0,1,4,2090816
0,3,0,1,3,654688
0,3,0,1,2,133632
0,3,0,1,1,16064
0,3,0,1,0,864
0,3,0,0,10,122880
0,3,0,0,9,706560
0,3,0,0,8,1809408
0,3,0,0,7,2720256
0,3,0,0,6,2661120
0,3,0,0,5,1771392
0,3,0,0,4,813120
0,3,0,0,3,254304
0,3,0,0,2,51888
0,3,0,0,1,6240
0,3,0,0,0,336
0,2,8,2,8,4
0,2,8,2,7,20
0,2,8,2,6,40
0,2,8,2,5,40
0,2,8,2,4,20
0,2,8,2,3,4
0,2,8,1,8,22
0,2,8,1,7,110
0,2,8,1,6,224
0,2,8,1,5,236
0,2,8,1,4,134
0,2,8,1,3,38
0,2,8,1,2,4
0,2,8,0,8,28
0,2,8,0,7,140
0,2,8,0,6,284
0,2,8,0,5,296
0,2,8,0,4,164
0,2,8,0,3,44
0,2,8,0,2,4
0,2,7,3,9,16
0,2,7,3,8,94
0,2,7,3,7,226
0,2,7,3,6,288
0,2,7,3,5,212
0,2,7,3,4,94
0,2,7,3,3,26
0,2,7,3,2,4
0,2,7,2,9,152
0,2,7,2,8,908
0,2,7,2,7,2244
0,2,7,2,6,2992
0,2,7,2,5,2360
0,2,7,2,4,1148
0,2,7,2,3,356
0,2,7,2,2,72
0,2,7,2,1,8
0,2,7,1,9,432
0,2,7,1,8,2656
0,2,7,1,7,6798
0,2,7,1,6,9480
0,2,7,1,5,7920
0,2,7,1,4,4116
0,2,7,1,3,1338
0,2,7,1,2,260
0,2,7,1,1,24
0,2,7,0,9,384
0,2,7,0,8,2432
0,2,7,0,7,6416
0,2,7,0,6,9192
0,2,7,0,5,7800
0,2,7,0,4,4008
0,2,7,0,3,1224
0,2,7,0,2,208
0,2,7,0,1,16
0,2,6,4,10,12
0,2,6,4,9,108
0,2,6,4,8,371
0,2,6,4,7,674
0,2,6,4,6,733
0,2,6,4,5,504
0,2,6,4,4,221
0,2,6,4,3,58
0,2,6,4,2,7
0,2,6,3,10,192
0,2,6,3,9,1656
0,2,6,3,8,5644
0,2,6,3,7,10380
0,2,6,3,6,11592
0,2,6,3,5,8260
0,2,6,3,4,3780
0,2,6,3,3,1068
0,2,6,3,2,168
0,2,6,3,1,12
0,2,6,2,10,912
0,2,6,2,9,8240
0,2,6,2,8,29044
0,2,6,2,7,55020
0,2,6,2,6,63312
0,2,6,2,5,46704
0,2,6,2,4,22456
0,2,6,2,3,6980
0,2,6,2,2,1384
0,2,6,2,1,176
0,2,6,2,0,12
0,2,6,1,10,1728
0,2,6,1,9,16672
0,2,6,1,8,61376
0,2,6,1,7,120432
0,2,6,1,6,143080
0,2,6,1,5,108996
0,2,6,1,4,54328
0,2,6,1,3,17576
0,2,6,1,2,3560
0,2,6,1,1,420
0,2,6,1,0,24
0,2,6,0,10,1152
0,2,6,0,9,11904
0,2,6,0,8,45808
0,2,6,0,7,92992
0,2,6,0,6,113236
0,2,6,0,5,87260
0,2,6,0,4,43132
0,2,6,0,3,13436
0,2,6,0,2,2508
0,2,6,0,1,256
0,2,6,0,0,12
0,2,5,5,10,24
0,2,5,5,9,176
0,2,5,5,8,550
0,2,5,5,7,952
0,2,5,5,6,998
0,2,5,5,5,656
0,2,5,5,4,274
0,2,5,5,3,72
0,2,5,5,2,10
0,2,5,4,10,624
0,2,5,4,9,4272
0,2,5,4,8,12562
0,2,5,4,7,20842
0,2,5,4,6,21528
0,2,5,4,5,14384
0,2,5,4,4,6234
0,2,5,4,3,1698
0,2,5,4,2,268
0,2,5,4,1,20
0,2,5,3,10,5088
0,2,5,3,9,34384
0,2,5,3,8,99872
0,2,5,3,7,164890
0,2,5,3,6,171664
0,2,5,3,5,117588
0,2,5,3,4,53336
0,2,5,3,3,15570
0,2,5,3,2,2680
0,2,5,3,1,208
0,2,5,2,10,17856
0,2,5,2,9,122720
0,2,5,2,8,361280
0,2,5,2,7,604624
0,2,5,2,6,640216
0,2,5,2,5,449288
0,2,5,2,4,211672
0,2,5,2,3,66048
0,2,5,2,2,13064
0,2,5,2,1,1480
0,2,5,2,0,72
0,2,5,1,10,28416
0,2,5,1,9,201280
0,2,5,1,8,607984
0,2,5,1,7,1040704
0,2,5,1,6,1125036
0,2,5,1,5,806304
0,2,5,1,4,389244
0,2,5,1,3,125156
0,2,5,1,2,25592
0,2,5,1,1,2972
0,2,5,1,0,144
0,2,5,0,10,16896
0,2,5,0,9,124032
0,2,5,0,8,386560
0,2,5,0,7,679168
0,2,5,0,6,748160
0,2,5,0,5,540760
0,2,5,0,4,259448
0,2,5,0,3,81256
0,2,5,0,2,15760
0,2,5,0,1,1680
0,2,5,0,0,72
0,2,4,6,10,12
0,2,4,6,9,108
0,2,4,6,8,371
0,2,4,6,7,674
0,2,4,6,6,733
0,2,4,6,5,504
0,2,4,6,4,221
0,2,4,6,3,58
0,2,4,6,2,7
0,2,4,5,10,624
0,2,4,5,9,4272
0,2,4,5,8,12562
0,2,4,5,7,20842
0,2,4,5,6,21528
0,2,4,5,5,14384
0,2,4,5,4,6234
0,2,4,5,3,1698
0,2,4,5,2,268
0,2,4,5,1,20
0,2,4,4,10,8400
0,2,4,4,9,52912
0,2,4,4,8,146536
0,2,4,4,7,233696
0,2,4,4,6,236224
0,2,4,4,5,156888
0,2,4,4,4,68568
0,2,4,4,3,19240
0,2,4,4,2,3352
0,2,4,4,1,368
0,2,4,4,0,24
0,2,4,3,10,48384
0,2,4,3,9,297280
0,2,4,3,8,805696
0,2,4,3,7,1266160
0,2,4,3,6,1274136
0,2,4,3,5,854108
0,2,4,3,4,383688
0,2,4,3,3,113008
0,2,4,3,2,20672
0,2,4,3,1,2116
0,2,4,3,0,96
0,2,4,2,10,136896
0,2,4,2,9,841920
0,2,4,2,8,2279936
0,2,4,2,7,3584320
0,2,4,2,6,3624708
0,2,4,2,5,2462476
0,2,4,2,4,1136368
0,2,4,2,3,351228
0,2,4,2,2,69744
0,2,4,2,1,8152
0,2,4,2,0,444
0,2,4,1,10,188160
0,2,4,1,9,1172992
0,2,4,1,8,3212288
0,2,4,1,7,5099648
0,2,4,1,6,5207728
0,2,4,1,5,3580672
0,2,4,1,4,1681080
0,2,4,1,3,532720
0,2,4,1,2,109152
0,2,4,1,1,13072
0,2,4,1,0,696
0,2,4,0,10,100608
0,2,4,0,9,639744
0,2,4,0,8,1784448
0,2,4,0,7,2877056
0,2,4,0,6,2970064
0,2,4,0,5,2050768
0,2,4,0,4,958224
0,2,4,0,3,298568
0,2,4,0,2,59156
0,2,4,0,1,6688
0,2,4,0,0,324
0,2,3,7,9,16
0,2,3,7,8,94
0,2,3,7,7,226
0,2,3,7,6,288
0,2,3,7,5,212
0,2,3,7,4,94
0,2,3,7,3,26
0,2,3,7,2,4
0,2,3,6,10,192
0,2,3,6,9,1656
0,2,3,6,8,5644
0,2,3,6,7,10380
0,2,3,6,6,11592
0,2,3,6,5,8260
0,2,3,6,4,3780
0,2,3,6,3,1068
0,2,3,6,2,168
0,2,3,6,1,12
0,2,3,5,10,5088
0,2,3,5,9,34384
0,2,3,5,8,99872
0,2,3,5,7,164890
0,2,3,5,6,171664
0,2,3,5,5,117588
0,2,3,5,4,53336
0,2,3,5,3,15570
0,2,3,5,2,2680
0,2,3,5,1,208
0,2,3,4,10,48384
0,2,3,4,9,297280
0,2,3,4,8,805696
0,2,3,4,7,1266160
0,2,3,4,6,1274136
0,2,3,4,5,854108
0,2,3,4,4,383688
0,2,3,4,3,113008
0,2,3,4,2,20672
0,2,3,4,1,2116
0,2,3,4,0,96
0,2,3,3,10,221952
0,2,3,3,9,1310208
0,2,3,3,8,3439648
0,2,3,3,7,5280064
0,2,3,3,6,5234680
0,2,3,3,5,3489352
0,2,3,3,4,1576080
0,2,3,3,3,473024
0,2,3,3,2,89224
0,2,3,3,1,9320
0,2,3,3,0,384
0,2,3,2,10,532992
0,2,3,2,9,3105792
0,2,3,2,8,8057792
0,2,3,2,7,12255776
0,2,3,2,6,12092848
0,2,3,2,5,8076824
0,2,3,2,4,3690688
0,2,3,2,3,1136480
0,2,3,2,2,225056
0,2,3,2,1,25800
0,2,3,2,0,1296
0,2,3,1,10,646656
0,2,3,1,9,3773952
0,2,3,1,8,9794048
0,2,3,1,7,14892800
0,2,3,1,6,14702688
0,2,3,1,5,9851552
0,2,3,1,4,4538768
0,2,3,1,3,1419888
0,2,3,1,2,288608
0,2,3,1,1,34400
0,2,3,1,0,1824
0,2,3,0,10,313344
0,2,3,0,9,1846272
0,2,3,0,8,4830208
0,2,3,0,7,7387648
0,2,3,0,6,7313280
0,2,3,0,5,4894144
0,2,3,0,4,2240896
0,2,3,0,3,692544
0,2,3,0,2,138064
0,2,3,0,1,16000
0,2,3,0,0,816
0,2,2,8,8,4
0,2,2,8,7,20
0,2,2,8,6,40
0,2,2,8,5,40
0,2,2,8,4,20
0,2,2,8,3,4
0,2,2,7,9,152
0,2,2,7,8,908
0,2,2,7,7,2244
0,2,2,7,6,2992
0,2,2,7,5,2360
0,2,2,7,4,1148
0,2,2,7,3,356
0,2,2,7,2,72
0,2,2,7,1,8
0,2,2,6,10,912
0,2,2,6,9,8240
0,2,2,6,8,29044
0,2,2,6,7,55020
0,2,2,6,6,63312
0,2,2,6,5,46704
0,2,2,6,4,22456
0,2,2,6,3,6980
0,2,2,6,2,1384
0,2,2,6,1,176
0,2,2,6,0,12
0,2,2,5,10,17856
0,2,2,5,9,122720
0,2,2,5,8,361280
0,2,2,5,7,604624
0,2,2,5,6,640216
0,2,2,5,5,449288
0,2,2,5,4,211672
0,2,2,5,3,66048
0,2,2,5,2,13064
0,2,2,5,1,1480
0,2,2,5,0,72
0,2,2,4,10,136896
0,2,2,4,9,841920
0,2,2,4,8,2279936
0,2,2,4,7,3584320
0,2,2,4,6,3624708
0,2,2,4,5,2462476
0,2,2,4,4,1136368
0,2,2,4,3,351228
0,2,2,4,2,69744
0,2,2,4,1,8152
0,2,2,4,0,444
0,2,2,3,10,532992
0,2,2,3,9,3105792
0,2,2,3,8,8057792
0,2,2,3,7,12255776
0,2,2,3,6,12092848
0,2,2,3,5,8076824
0,2,2,3,4,3690688
0,2,2,3,3,1136480
0,2,2,3,2,225056
0,2,2,3,1,25800
0,2,2,3,0,1296
0,2,2,2,10,1122816
0,2,2,2,9,6379008
0,2,2,2,8,16198272
0,2,2,2,7,24214272
0,2,2,2,6,23589216
0,2,2,2,5,15635424
0,2,2,2,4,7132728
0,2,2,2,3,2208384
0,2,2,2,2,443472
0,2,2,2,1,52080
0,2,2,2,0,2712
0,2,2,1,10,1222656
0,2,2,1,9,6884352
0,2,2,1,8,17330688
0,2,2,1,7,25699584
0,2,2,1,6,24868992
0,2,2,1,5,16412736
0,2,2,1,4,7482336
0,2,2,1,3,2326704
0,2,2,1,2,472272
0,2,2,1,1,56496
0,2,2,1,0,3024
0,2,2,0,10,540672
0,2,2,0,9,3047424
0,2,2,0,8,7669248
0,2,2,0,7,11349504
0,2,2,0,6,10937472
0,2,2,0,5,7171584
0,2,2,0,4,3239712
0,2,2,0,3,995424
0,2,2,0,2,199032
0,2,2,0,1,23376
0,2,2,0,0,1224
0,2,1,8,8,22
0,2,1,8,7,110
0,2,1,8,6,224
0,2,1,8,5,236
0,2,1,8,4,134
0,2,1,8,3,38
0,2,1,8,2,4
0,2,1,7,9,432
0,2,1,7,8,2656
0,2,1,7,7,6798
0,2,1,7,6,9480
0,2,1,7,5,7920
0,2,1,7,4,4116
0,2,1,7,3,1338
0,2,1,7,2,260
0,2,1,7,1,24
0,2,1,6,10,1728
0,2,1,6,9,16672
0,2,1,6,8,61376
0,2,1,6,7,120432
0,2,1,6,6,143080
0,2,1,6,5,108996
0,2,1,6,4,54328
0,2,1,6,3,17576
0,2,1,6,2,3560
0,2,1,6,1,420
0,2,1,6,0,24
0,2,1,5,10,28416
0,2,1,5,9,201280
0,2,1,5,8,607984
0,2,1,5,7,1040704
0,2,1,5,6,1125036
0,2,1,5,5,806304
0,2,1,5,4,389244
0,2,1,5,3,125156
0,2,1,5,2,25592
0,2,1,5,1,2972
0,2,1,5,0,144
0,2,1,4,10,188160
0,2,1,4,9,1172992
0,2,1,4,8,3212288
0,2,1,4,7,5099648
0,2,1,4,6,5207728
0,2,1,4,5,3580672
0,2,1,4,4,1681080
0,2,1,4,3,532720
0,2,1,4,2,109152
0,2,1,4,1,13072
0,2,1,4,0,696
0,2,1,3,10,646656
0,2,1,3,9,3773952
0,2,1,3,8,9794048
0,2,1,3,7,14892800
0,2,1,3,6,14702688
0,2,1,3,5,9851552
0,2,1,3,4,4538768
0,2,1,3,3,1419888
0,2,1,3,2,288608
0,2,1,3,1,34400
0,2,1,3,0,1824
0,2,1,2,10,1222656
0,2,1,2,9,6884352
0,2,1,2,8,17330688
0,2,1,2,7,25699584
0,2,1,2,6,24868992
0,2,1,2,5,16412736
0,2,1,2,4,7482336
0,2,1,2,3,2326704
0,2,1,2,2,472272
0,2,1,2,1,56496
0,2,1,2,0,3024
0,2,1,1,10,1210368
0,2,1,1,9,6690816
0,2,1,1,8,16565760
0,2,1,1,7,24207360
0,2,1,1,6,23134080
0,2,1,1,5,15115392
0,2,1,1,4,6841248
0,2,1,1,3,2118720
0,2,1,1,2,429840
0,2,1,1,1,51600
0,2,1,1,0,2784
0,2,1,0,10,491520
0,2,1,0,9,2697216
0,2,1,0,8,6626304
0,2,1,0,7,9601536
0,2,1,0,6,9090816
0,2,1,0,5,5878656
0,2,1,0,4,2630208
0,2,1,0,3,804192
0,2,1,0,2,160848
0,2,1,0,1,19008
0,2,1,0,0,1008
0,2,0,8,8,28
0,2,0,8,7,140
0,2,0,8,6,284
0,2,0,8,5,296
0,2,0,8,4,164
0,2,0,8,3,44
0,2,0,8,2,4
0,2,0,7,9,384
0,2,0,7,8,2432
0,2,0,7,7,6416
0,2,0,7,6,9192
0,2,0,7,5,7800
0,2,0,7,4,4008
0,2,0,7,3,1224
0,2,0,7,2,208
0,2,0,7,1,16
0,2,0,6,10,1152
0,2,0,6,9,11904
0,2,0,6,8,45808
0,2,0,6,7,92992
0,2,0,6,6,113236
0,2,0,6,5,87260
0,2,0,6,4,43132
0,2,0,6,3,13436
0,2,0,6,2,2508
0,2,0,6,1,256
0,2,0,6,0,12
0,2,0,5,10,16896
0,2,0,5,9,124032
0,2,0,5,8,386560
0,2,0,5,7,679168
0,2,0,5,6,748160
0,2,0,5,5,540760
0,2,0,5,4,259448
0,2,0,5,3,81256
0,2,0,5,2,15760
0,2,0,5,1,1680
0,2,0,5,0,72
0,2,0,4,10,100608
0,2,0,4,9,639744
0,2,0,4,8,1784448
0,2,0,4,7,2877056
0,2,0,4,6,2970064
0,2,0,4,5,2050768
0,2,0,4,4,958224
0,2,0,4,3,298568
0,2,0,4,2,59156
0,2,0,4,1,6688
0,2,0,4,0,324
0,2,0,3,10,313344
0,2,0,3,9,1846272
0,2,0,3,8,4830208
0,2,0,3,7,7387648
0,2,0,3,6,7313280
0,2,0,3,5,4894144
0,2,0,3,4,2240896
0,2,0,3,3,692544
0,2,0,3,2,138064
0,2,0,3,1,16000
0,2,0,3,0,816
0,2,0,2,10,540672
0,2,0,2,9,3047424
0,2,0,2,8,7669248
0,2,0,2,7,11349504
0,2,0,2,6,10937472
0,2,0,2,5,7171584
0,2,0,2,4,3239712
0,2,0,2,3,995424
0,2,0,2,2,199032
0,2,0,2,1,23376
0,2,0,2,0,1224
0,2,0,1,10,491520
0,2,0,1,9,2697216
0,2,0,1,8,6626304
0,2,0,1,7,9601536
0,2,0,1,6,9090816
0,2,0,1,5,5878656
0,2,0,1,4,2630208
0,2,0,1,3,804192
0,2,0,1,2,160848
0,2,0,1,1,19008
0,2,0,1,0,1008
0,2,0,0,10,184320
0,2,0,0,9,995328
0,2,0,0,8,2408448
0,2,0,0,7,3440640
0,2,0,0,6,3214848
0,2,0,0,5,2053632
0,2,0,0,4,908544
0,2,0,0,3,274944
0,2,0,0,2,54480
0,2,0,0,1,6384
0,2,0,0,0,336
0,1,8,3,8,2
0,1,8,3,7,10
0,1,8,3,6,20
0,1,8,3,5,20
0,1,8,3,4,10
0,1,8,3,3,2
0,1,8,2,8,22
0,1,8,2,7,110
0,1,8,2,6,224
0,1,8,2,5,236
0,1,8,2,4,134
0,1,8,2,3,38
0,1,8,2,2,4
0,1,8,1,8,68
0,1,8,1,7,340
0,1,8,1,6,700
0,1,8,1,5,760
0,1,8,1,4,460
0,1,8,1,3,148
0,1,8,1,2,20
0,1,8,0,8,64
0,1,8,0,7,320
0,1,8,0,6,656
0,1,8,0,5,704
0,1,8,0,4,416
0,1,8,0,3,128
0,1,8,0,2,16
0,1,7,4,9,4
0,1,7,4,8,26
0,1,7,4,7,70
0,1,7,4,6,100
0,1,7,4,5,80
0,1,7,4,4,34
0,1,7,4,3,6
0,1,7,3,9,80
0,1,7,3,8,492
0,1,7,3,7,1252
0,1,7,3,6,1712
0,1,7,3,5,1368
0,1,7,3,4,652
0,1,7,3,3,180
0,1,7,3,2,24
0,1,7,2,9,432
0,1,7,2,8,2656
0,1,7,2,7,6798
0,1,7,2,6,9480
0,1,7,2,5,7920
0,1,7,2,4,4116
0,1,7,2,3,1338
0,1,7,2,2,260
0,1,7,2,1,24
0,1,7,1,9,896
0,1,7,1,8,5600
0,1,7,1,7,14640
0,1,7,1,6,21040
0,1,7,1,5,18352
0,1,7,1,4,10096
0,1,7,1,3,3488
0,1,7,1,2,704
0,1,7,1,1,64
0,1,7,0,9,640
0,1,7,0,8,4096
0,1,7,0,7,10976
0,1,7,0,6,16128
0,1,7,0,5,14256
0,1,7,0,4,7800
0,1,7,0,3,2600
0,1,7,0,2,488
0,1,7,0,1,40
0,1,6,5,9,12
0,1,6,5,8,68
0,1,6,5,7,160
0,1,6,5,6,200
0,1,6,5,5,140
0,1,6,5,4,52
0,1,6,5,3,8
0,1,6,4,10,48
0,1,6,4,9,512
0,1,6,4,8,1962
0,1,6,4,7,3898
0,1,6,4,6,4568
0,1,6,4,5,3300
0,1,6,4,4,1450
0,1,6,4,3,354
0,1,6,4,2,36
0,1,6,3,10,480
0,1,6,3,9,4592
0,1,6,3,8,16744
0,1,6,3,7,32454
0,1,6,3,6,37856
0,1,6,3,5,27988
0,1,6,3,4,13236
0,1,6,3,3,3858
0,1,6,3,2,612
0,1,6,3,1,36
0,1,6,2,10,1728
0,1,6,2,9,16672
0,1,6,2,8,61376
0,1,6,2,7,120432
0,1,6,2,6,143080
0,1,6,2,5,108996
0,1,6,2,4,54328
0,1,6,2,3,17576
0,1,6,2,2,3560
0,1,6,2,1,420
0,1,6,2,0,24
0,1,6,1,10,2688
0,1,6,1,9,27008
0,1,6,1,8,102160
0,1,6,1,7,205216
0,1,6,1,6,249820
0,1,6,1,5,195932
0,1,6,1,4,101428
0,1,6,1,3,34476
0,1,6,1,2,7392
0,1,6,1,1,904
0,1,6,1,0,48
0,1,6,0,10,1536
0,1,6,0,9,16256
0,1,6,0,8,63552
0,1,6,0,7,131040
0,1,6,0,6,162800
0,1,6,0,5,129232
0,1,6,0,4,66872
0,1,6,0,3,22328
0,1,6,0,2,4592
0,1,6,0,1,520
0,1,6,0,0,24
0,1,5,6,9,12
0,1,5,6,8,68
0,1,5,6,7,160
0,1,5,6,6,200
0,1,5,6,5,140
0,1,5,6,4,52
0,1,5,6,3,8
0,1,5,5,10,96
0,1,5,5,9,832
0,1,5,5,8,2936
0,1,5,5,7,5576
0,1,5,5,6,6272
0,1,5,5,5,4304
0,1,5,5,4,1784
0,1,5,5,3,424
0,1,5,5,2,48
0,1,5,4,10,1632
0,1,5,4,9,12032
0,1,5,4,8,37660
0,1,5,4,7,65856
0,1,5,4,6,71012
0,1,5,4,5,49036
0,1,5,4,4,21732
0,1,5,4,3,5976
0,1,5,4,2,924
0,1,5,4,1,60
0,1,5,3,10,9984
0,1,5,3,9,70784
0,1,5,3,8,214048
0,1,5,3,7,365456
0,1,5,3,6,391200
0,1,5,3,5,274608
0,1,5,3,4,127800
0,1,5,3,3,38536
0,1,5,3,2,6920
0,1,5,3,1,568
0,1,5,2,10,28416
0,1,5,2,9,201280
0,1,5,2,8,607984
0,1,5,2,7,1040704
0,1,5,2,6,1125036
0,1,5,2,5,806304
0,1,5,2,4,389244
0,1,5,2,3,125156
0,1,5,2,2,25592
0,1,5,2,1,2972
0,1,5,2,0,144
0,1,5,1,10,38400
0,1,5,1,9,276480
0,1,5,1,8,847296
0,1,5,1,7,1471328
0,1,5,1,6,1616144
0,1,5,1,5,1181032
0,1,5,1,4,584696
0,1,5,1,3,194488
0,1,5,1,2,41720
0,1,5,1,1,5216
0,1,5,1,0,288
0,1,5,0,10,19968
0,1,5,0,9,147456
0,1,5,0,8,462080
0,1,5,0,7,817920
0,1,5,0,6,911840
0,1,5,0,5,672064
0,1,5,0,4,332672
0,1,5,0,3,109408
0,1,5,0,2,22896
0,1,5,0,1,2752
0,1,5,0,0,144
0,1,4,7,9,4
0,1,4,7,8,26
0,1,4,7,7,70
0,1,4,7,6,100
0,1,4,7,5,80
0,1,4,7,4,34
0,1,4,7,3,6
0,1,4,6,10,48
0,1,4,6,9,512
0,1,4,6,8,1962
0,1,4,6,7,3898
0,1,4,6,6,4568
0,1,4,6,5,3300
0,1,4,6,4,1450
0,1,4,6,3,354
0,1,4,6,2,36
0,1,4,5,10,1632
0,1,4,5,9,12032
0,1,4,5,8,37660
0,1,4,5,7,65856
0,1,4,5,6,71012
0,1,4,5,5,49036
0,1,4,5,4,21732
0,1,4,5,3,5976
0,1,4,5,2,924
0,1,4,5,1,60
0,1,4,4,10,16704
0,1,4,4,9,109984
0,1,4,4,8,316000
0,1,4,4,7,519344
0,1,4,4,6,538416
0,1,4,4,5,366248
0,1,4,4,4,164544
0,1,4,4,3,47824
0,1,4,4,2,8576
0,1,4,4,1,888
0,1,4,4,0,48
0,1,4,3,10,78336
0,1,4,3,9,494528
0,1,4,3,8,1370080
0,1,4,3,7,2191392
0,1,4,3,6,2239000
0,1,4,3,5,1525508
0,1,4,3,4,700744
0,1,4,3,3,213480
0,1,4,3,2,40944
0,1,4,3,1,4388
0,1,4,3,0,192
0,1,4,2,10,188160
0,1,4,2,9,1172992
0,1,4,2,8,3212288
0,1,4,2,7,5099648
0,1,4,2,6,5207728
0,1,4,2,5,3580672
0,1,4,2,4,1681080
0,1,4,2,3,532720
0,1,4,2,2,109152
0,1,4,2,1,13072
0,1,4,2,0,696
0,1,4,1,10,225792
0,1,4,1,9,1411072
0,1,4,1,8,3873408
0,1,4,1,7,6171008
0,1,4,1,6,6339808
0,1,4,1,5,4402368
0,1,4,1,4,2098808
0,1,4,1,3,680248
0,1,4,1,2,143832
0,1,4,1,1,17960
0,1,4,1,0,1008
0,1,4,0,10,107520
0,1,4,0,9,679424
0,1,4,0,8,1885184
0,1,4,0,7,3032064
0,1,4,0,6,3137216
0,1,4,0,5,2185952
0,1,4,0,4,1040352
0,1,4,0,3,334352
0,1,4,0,2,69512
0,1,4,0,1,8448
0,1,4,0,0,456
0,1,3,8,8,2
0,1,3,8,7,10
0,1,3,8,6,20
0,1,3,8,5,20
0,1,3,8,4,10
0,1,3,8,3,2
0,1,3,7,9,80
0,1,3,7,8,492
0,1,3,7,7,1252
0,1,3,7,6,1712
0,1,3,7,5,1368
0,1,3,7,4,652
0,1,3,7,3,180
0,1,3,7,2,24
0,1,3,6,10,480
0,1,3,6,9,4592
0,1,3,6,8,16744
0,1,3,6,7,32454
0,1,3,6,6,37856
0,1,3,6,5,27988
0,1,3,6,4,13236
0,1,3,6,3,3858
0,1,3,6,2,612
0,1,3,6,1,36
0,1,3,5,10,9984
0,1,3,5,9,70784
0,1,3,5,8,214048
0,1,3,5,7,365456
0,1,3,5,6,391200
0,1,3,5,5,274608
0,1,3,5,4,127800
0,1,3,5,3,38536
0,1,3,5,2,6920
0,1,3,5,1,568
0,1,3,4,10,78336
0,1,3,4,9,494528
0,1,3,4,8,1370080
0,1,3,4,7,2191392
0,1,3,4,6,2239000
0,1,3,4,5,1525508
0,1,3,4,4,700744
0,1,3,4,3,213480
0,1,3,4,2,40944
0,1,3,4,1,4388
0,1,3,4,0,192
0,1,3,3,10,307200
0,1,3,3,9,1837568
0,1,3,3,8,4871296
0,1,3,3,7,7530688
0,1,3,3,6,7513568
0,1,3,3,5,5052272
0,1,3,3,4,2316576
0,1,3,3,3,713792
0,1,3,3,2,140832
0,1,3,3,1,15920
0,1,3,3,0,768
0,1,3,2,10,646656
0,1,3,2,9,3773952
0,1,3,2,8,9794048
0,1,3,2,7,14892800
0,1,3,2,6,14702688
0,1,3,2,5,9851552
0,1,3,2,4,4538768
0,1,3,2,3,1419888
0,1,3,2,2,288608
0,1,3,2,1,34400
0,1,3,2,0,1824
0,1,3,1,10,700416
0,1,3,1,9,4052992
0,1,3,1,8,10436608
0,1,3,1,7,15771648
0,1,3,1,6,15512320
0,1,3,1,5,10390912
0,1,3,1,4,4807296
0,1,3,1,3,1518784
0,1,3,1,2,313984
0,1,3,1,1,38400
0,1,3,1,0,2112
0,1,3,0,10,307200
0,1,3,0,9,1779712
0,1,3,0,8,4586496
0,1,3,0,7,6930944
0,1,3,0,6,6807808
0,1,3,0,5,4545408
0,1,3,0,4,2090816
0,1,3,0,3,654688
0,1,3,0,2,133632
0,1,3,0,1,16064
0,1,3,0,0,864
0,1,2,8,8,22
0,1,2,8,7,110
0,1,2,8,6,224
0,1,2,8,5,236
0,1,2,8,4,134
0,1,2,8,3,38
0,1,2,8,2,4
0,1,2,7,9,432
0,1,2,7,8,2656
0,1,2,7,7,6798
0,1,2,7,6,9480
0,1,2,7,5,7920
0,1,2,7,4,4116
0,1,2,7,3,1338
0,1,2,7,2,260
0,1,2,7,1,24
0,1,2,6,10,1728
0,1,2,6,9,16672
0,1,2,6,8,61376
0,1,2,6,7,120432
0,1,2,6,6,143080
0,1,2,6,5,108996
0,1,2,6,4,54328
0,1,2,6,3,17576
0,1,2,6,2,3560
0,1,2,6,1,420
0,1,2,6,0,24
0,1,2,5,10,28416
0,1,2,5,9,201280
0,1,2,5,8,607984
0,1,2,5,7,1040704
0,1,2,5,6,1125036
0,1,2,5,5,806304
0,1,2,5,4,389244
0,1,2,5,3,125156
0,1,2,5,2,25592
0,1,2,5,1,2972
0,1,2,5,0,144
0,1,2,4,10,188160
0,1,2,4,9,1172992
0,1,2,4,8,3212288
0,1,2,4,7,5099648
0,1,2,4,6,5207728
0,1,2,4,5,3580672
0,1,2,4,4,1681080
0,1,2,4,3,532720
0,1,2,4,2,109152
0,1,2,4,1,13072
0,1,2,4,0,696
0,1,2,3,10,646656
0,1,2,3,9,3773952
0,1,2,3,8,9794048
0,1,2,3,7,14892800
0,1,2,3,6,14702688
0,1,2,3,5,9851552
0,1,2,3,4,4538768
0,1,2,3,3,1419888
0,1,2,3,2,288608
0,1,2,3,1,34400
0,1,2,3,0,1824
0,1,2,2,10,1222656
0,1,2,2,9,6884352
0,1,2,2,8,17330688
0,1,2,2,7,25699584
0,1,2,2,6,24868992
0,1,2,2,5,16412736
0,1,2,2,4,7482336
0,1,2,2,3,2326704
0,1,2,2,2,472272
0,1,2,2,1,56496
0,1,2,2,0,3024
0,1,2,1,10,1210368
0,1,2,1,9,6690816
0,1,2,1,8,16565760
0,1,2,1,7,24207360
0,1,2,1,6,23134080
0,1,2,1,5,15115392
0,1,2,1,4,6841248
0,1,2,1,3,2118720
0,1,2,1,2,429840
0,1,2,1,1,51600
0,1,2,1,0,2784
0,1,2,0,10,491520
0,1,2,0,9,2697216
0,1,2,0,8,6626304
0,1,2,0,7,9601536
0,1,2,0,6,9090816
0,1,2,0,5,5878656
0,1,2,0,4,2630208
0,1,2,0,3,804192
0,1,2,0,2,160848
0,1,2,0,1,19008
0,1,2,0,0,1008
0,1,1,8,8,68
0,1,1,8,7,340
0,1,1,8,6,700
0,1,1,8,5,760
0,1,1,8,4,460
0,1,1,8,3,148
0,1,1,8,2,20
0,1,1,7,9,896
0,1,1,7,8,5600
0,1,1,7,7,14640
0,1,1,7,6,21040
0,1,1,7,5,18352
0,1,1,7,4,10096
0,1,1,7,3,3488
0,1,1,7,2,704
0,1,1,7,1,64
0,1,1,6,10,2688
0,1,1,6,9,27008
0,1,1,6,8,102160
0,1,1,6,7,205216
0,1,1,6,6,249820
0,1,1,6,5,195932
0,1,1,6,4,101428
0,1,1,6,3,34476
0,1,1,6,2,7392
0,1,1,6,1,904
0,1,1,6,0,48
0,1,1,5,10,38400
0,1,1,5,9,276480
0,1,1,5,8,847296
0,1,1,5,7,1471328
0,1,1,5,6,1616144
0,1,1,5,5,1181032
0,1,1,5,4,584696
0,1,1,5,3,194488
0,1,1,5,2,41720
0,1,1,5,1,5216
0,1,1,5,0,288
0,1,1,4,10,225792
0,1,1,4,9,1411072
0,1,1,4,8,3873408
0,1,1,4,7,6171008
0,1,1,4,6,6339808
0,1,1,4,5,4402368
0,1,1,4,4,2098808
0,1,1,4,3,680248
0,1,1,4,2,143832
0,1,1,4,1,17960
0,1,1,4,0,1008
0,1,1,3,10,700416
0,1,1,3,9,4052992
0,1,1,3,8,10436608
0,1,1,3,7,15771648
0,1,1,3,6,15512320
0,1,1,3,5,10390912
0,1,1,3,4,4807296
0,1,1,3,3,1518784
0,1,1,3,2,313984
0,1,1,3,1,38400
0,1,1,3,0,2112
0,1,1,2,10,1210368
0,1,1,2,9,6690816
0,1,1,2,8,16565760
0,1,1,2,7,24207360
0,1,1,2,6,23134080
0,1,1,2,5,15115392
0,1,1,2,4,6841248
0,1,1,2,3,2118720
0,1,1,2,2,429840
0,1,1,2,1,51600
0,1,1,2,0,2784
0,1,1,1,10,1105920
0,1,1,1,9,5947392
0,1,1,1,8,14364672
0,1,1,1,7,20527104
0,1,1,1,6,19224576
0,1,1,1,5,12332544
0,1,1,1,4,5488896
0,1,1,1,3,1673856
0,1,1,1,2,334752
0,1,1,1,1,39648
0,1,1,1,0,2112
0,1,1,0,10,417792
0,1,1,0,9,2211840
0,1,1,0,8,5259264
0,1,1,0,7,7397376
0,1,1,0,6,6816768
0,1,1,0,5,4300800
0,1,1,0,4,1881600
0,1,1,0,3,563712
0,1,1,0,2,110688
0,1,1,0,1,12864
0,1,1,0,0,672
0,1,0,8,8,64
0,1,0,8,7,320
0,1,0,8,6,656
0,1,0,8,5,704
0,1,0,8,4,416
0,1,0,8,3,128
0,1,0,8,2,16
0,1,0,7,9,640
0,1,0,7,8,4096
0,1,0,7,7,10976
0,1,0,7,6,16128
0,1,0,7,5,14256
0,1,0,7,4,7800
0,1,0,7,3,2600
0,1,0,7,2,488
0,1,0,7,1,40
0,1,0,6,10,1536
0,1,0,6,9,16256
0,1,0,6,8,63552
0,1,0,6,7,131040
0,1,0,6,6,162800
0,1,0,6,5,129232
0,1,0,6,4,66872
0,1,0,6,3,22328
0,1,0,6,2,4592
0,1,0,6,1,520
0,1,0,6,0,24
0,1,0,5,10,19968
0,1,0,5,9,147456
0,1,0,5,8,462080
0,1,0,5,7,817920
0,1,0,5,6,911840
0,1,0,5,5,672064
0,1,0,5,4,332672
0,1,0,5,3,109408
0,1,0,5,2,22896
0,1,0,5,1,2752
0,1,0,5,0,144
0,1,0,4,10,107520
0,1,0,4,9,679424
0,1,0,4,8,1885184
0,1,0,4,7,3032064
0,1,0,4,6,3137216
0,1,0,4,5,2185952
0,1,0,4,4,1040352
0,1,0,4,3,334352
0,1,0,4,2,69512
0,1,0,4,1,8448
0,1,0,4,0,456
0,1,0,3,10,307200
0,1,0,3,9,1779712
0,1,0,3,8,4586496
0,1,0,3,7,6930944
0,1,0,3,6,6807808
0,1,0,3,5,4545408
0,1,0,3,4,2090816
0,1,0,3,3,654688
0,1,0,3,2,133632
0,1,0,3,1,16064
0,1,0,3,0,864
0,1,0,2,10,491520
0,1,0,2,9,2697216
0,1,0,2,8,6626304
0,1,0,2,7,9601536
0,1,0,2,6,9090816
0,1,0,2,5,5878656
0,1,0,2,4,2630208
0,1,0,2,3,804192
0,1,0,2,2,160848
0,1,0,2,1,19008
0,1,0,2,0,1008
0,1,0,1,10,417792
0,1,0,1,9,2211840
0,1,0,1,8,5259264
0,1,0,1,7,7397376
0,1,0,1,6,6816768
0,1,0,1,5,4300800
0,1,0,1,4,1881600
0,1,0,1,3,563712
0,1,0,1,2,110688
0,1,0,1,1,12864
0,1,0,1,0,672
0,1,0,0,10,147456
0,1,0,0,9,761856
0,1,0,0,8,1769472
0,1,0,0,7,2433024
0,1,0,0,6,2193408
0,1,0,0,5,1354752
0,1,0,0,4,580608
0,1,0,0,3,170496
0,1,0,0,2,32832
0,1,0,0,1,3744
0,1,0,0,0,192
0,0,8,3,8,4
0,0,8,3,7,20
0,0,8,3,6,40
0,0,8,3,5,40
0,0,8,3,4,20
0,0,8,3,3,4
0,0,8,2,8,28
0,0,8,2,7,140
0,0,8,2,6,284
0,0,8,2,5,296
0,0,8,2,4,164
0,0,8,2,3,44
0,0,8,2,2,4
0,0,8,1,8,64
0,0,8,1,7,320
0,0,8,1,6,656
0,0,8,1,5,704
0,0,8,1,4,416
0,0,8,1,3,128
0,0,8,1,2,16
0,0,8,0,8,48
0,0,8,0,7,240
0,0,8,0,6,492
0,0,8,0,5,528
0,0,8,0,4,312
0,0,8,0,3,96
0,0,8,0,2,12
0,0,7,4,9,8
0,0,7,4,8,52
0,0,7,4,7,140
0,0,7,4,6,200
0,0,7,4,5,160
0,0,7,4,4,68
0,0,7,4,3,12
0,0,7,3,9,96
0,0,7,3,8,608
0,0,7,3,7,1596
0,0,7,3,6,2248
0,0,7,3,5,1832
0,0,7,3,4,864
0,0,7,3,3,220
0,0,7,3,2,24
0,0,7,2,9,384
0,0,7,2,8,2432
0,0,7,2,7,6416
0,0,7,2,6,9192
0,0,7,2,5,7800
0,0,7,2,4,4008
0,0,7,2,3,1224
0,0,7,2,2,208
0,0,7,2,1,16
0,0,7,1,9,640
0,0,7,1,8,4096
0,0,7,1,7,10976
0,0,7,1,6,16128
0,0,7,1,5,14256
0,0,7,1,4,7800
0,0,7,1,3,2600
0,0,7,1,2,488
0,0,7,1,1,40
0,0,7,0,9,384
0,0,7,0,8,2496
0,0,7,0,7,6816
0,0,7,0,6,10224
0,0,7,0,5,9216
0,0,7,0,4,5112
0,0,7,0,3,1704
0,0,7,0,2,312
0,0,7,0,1,24
0,0,6,5,9,24
0,0,6,5,8,136
0,0,6,5,7,320
0,0,6,5,6,400
0,0,6,5,5,280
0,0,6,5,4,104
0,0,6,5,3,16
0,0,6,4,10,48
0,0,6,4,9,592
0,0,6,4,8,2444
0,0,6,4,7,5108
0,0,6,4,6,6188
0,0,6,4,5,4520
0,0,6,4,4,1940
0,0,6,4,3,436
0,0,6,4,2,36
0,0,6,3,10,384
0,0,6,3,9,4032
0,0,6,3,8,15584
0,0,6,3,7,31552
0,0,6,3,6,37960
0,0,6,3,5,28432
0,0,6,3,4,13240
0,0,6,3,3,3640
0,0,6,3,2,512
0,0,6,3,1,24
0,0,6,2,10,1152
0,0,6,2,9,11904
0,0,6,2,8,45808
0,0,6,2,7,92992
0,0,6,2,6,113236
0,0,6,2,5,87260
0,0,6,2,4,43132
0,0,6,2,3,13436
0,0,6,2,2,2508
0,0,6,2,1,256
0,0,6,2,0,12
0,0,6,1,10,1536
0,0,6,1,9,16256
0,0,6,1,8,63552
0,0,6,1,7,131040
0,0,6,1,6,162800
0,0,6,1,5,129232
0,0,6,1,4,66872
0,0,6,1,3,22328
0,0,6,1,2,4592
0,0,6,1,1,520
0,0,6,1,0,24
0,0,6,0,10,768
0,0,6,0,9,8448
0,0,6,0,8,33792
0,0,6,0,7,71040
0,0,6,0,6,89904
0,0,6,0,5,72624
0,0,6,0,4,38136
0,0,6,0,3,12840
0,0,6,0,2,2628
0,0,6,0,1,288
0,0,6,0,0,12
0,0,5,6,9,24
0,0,5,6,8,136
0,0,5,6,7,320
0,0,5,6,6,400
0,0,5,6,5,280
0,0,5,6,4,104
0,0,5,6,3,16
0,0,5,5,10,96
0,0,5,5,9,960
0,0,5,5,8,3680
0,0,5,5,7,7368
0,0,5,5,6,8560
0,0,5,5,5,5936
0,0,5,5,4,2400
0,0,5,5,3,520
0,0,5,5,2,48
0,0,5,4,10,1344
0,0,5,4,9,10656
0,0,5,4,8,35392
0,0,5,4,7,64896
0,0,5,4,6,72352
0,0,5,4,5,50632
0,0,5,4,4,22048
0,0,5,4,3,5680
0,0,5,4,2,768
0,0,5,4,1,40
0,0,5,3,10,6912
0,0,5,3,9,51456
0,0,5,3,8,162368
0,0,5,3,7,287232
0,0,5,3,6,315456
0,0,5,3,5,223872
0,0,5,3,4,103032
0,0,5,3,3,29784
0,0,5,3,2,4936
0,0,5,3,1,360
0,0,5,2,10,16896
0,0,5,2,9,124032
0,0,5,2,8,386560
0,0,5,2,7,679168
0,0,5,2,6,748160
0,0,5,2,5,540760
0,0,5,2,4,259448
0,0,5,2,3,81256
0,0,5,2,2,15760
0,0,5,2,1,1680
0,0,5,2,0,72
0,0,5,1,10,19968
0,0,5,1,9,147456
0,0,5,1,8,462080
0,0,5,1,7,817920
0,0,5,1,6,911840
0,0,5,1,5,672064
0,0,5,1,4,332672
0,0,5,1,3,109408
0,0,5,1,2,22896
0,0,5,1,1,2752
0,0,5,1,0,144
0,0,5,0,10,9216
0,0,5,0,9,69120
0,0,5,0,8,219648
0,0,5,0,7,393984
0,0,5,0,6,444864
0,0,5,0,5,331872
0,0,5,0,4,166080
0,0,5,0,3,55104
0,0,5,0,2,11592
0,0,5,0,1,1392
0,0,5,0,0,72
0,0,4,7,9,8
0,0,4,7,8,52
0,0,4,7,7,140
0,0,4,7,6,200
0,0,4,7,5,160
0,0,4,7,4,68
0,0,4,7,3,12
0,0,4,6,10,48
0,0,4,6,9,592
0,0,4,6,8,2444
0,0,4,6,7,5108
0,0,4,6,6,6188
0,0,4,6,5,4520
0,0,4,6,4,1940
0,0,4,6,3,436
0,0,4,6,2,36
0,0,4,5,10,1344
0,0,4,5,9,10656
0,0,4,5,8,35392
0,0,4,5,7,64896
0,0,4,5,6,72352
0,0,4,5,5,50632
0,0,4,5,4,22048
0,0,4,5,3,5680
0,0,4,5,2,768
0,0,4,5,1,40
0,0,4,4,10,11712
0,0,4,4,9,80576
0,0,4,4,8,241072
0,0,4,4,7,410272
0,0,4,4,6,436432
0,0,4,4,5,300296
0,0,4,4,4,133624
0,0,4,4,3,37320
0,0,4,4,2,6144
0,0,4,4,1,544
0,0,4,4,0,24
0,0,4,3,10,47616
0,0,4,3,9,309632
0,0,4,3,8,881792
0,0,4,3,7,1444160
0,0,4,3,6,1501152
0,0,4,3,5,1030392
0,0,4,3,4,470232
0,0,4,3,3,139672
0,0,4,3,2,25480
0,0,4,3,1,2512
0,0,4,3,0,96
0,0,4,2,10,100608
0,0,4,2,9,639744
0,0,4,2,8,1784448
0,0,4,2,7,2877056
0,0,4,2,6,2970064
0,0,4,2,5,2050768
0,0,4,2,4,958224
0,0,4,2,3,298568
0,0,4,2,2,59156
0,0,4,2,1,6688
0,0,4,2,0,324
0,0,4,1,10,107520
0,0,4,1,9,679424
0,0,4,1,8,1885184
0,0,4,1,7,3032064
0,0,4,1,6,3137216
0,0,4,1,5,2185952
0,0,4,1,4,1040352
0,0,4,1,3,334352
0,0,4,1,2,69512
0,0,4,1,1,8448
0,0,4,1,0,456
0,0,4,0,10,46080
0,0,4,0,9,291840
0,0,4,0,8,812544
0,0,4,0,7,1312512
0,0,4,0,6,1364736
0,0,4,0,5,955968
0,0,4,0,4,457440
0,0,4,0,3,147792
0,0,4,0,2,30876
0,0,4,0,1,3768
0,0,4,0,0,204
0,0,3,8,8,4
0,0,3,8,7,20
0,0,3,8,6,40
0,0,3,8,5,40
0,0,3,8,4,20
0,0,3,8,3,4
0,0,3,7,9,96
0,0,3,7,8,608
0,0,3,7,7,1596
0,0,3,7,6,2248
0,0,3,7,5,1832
0,0,3,7,4,864
0,0,3,7,3,220
0,0,3,7,2,24
0,0,3,6,10,384
0,0,3,6,9,4032
0,0,3,6,8,15584
0,0,3,6,7,31552
0,0,3,6,6,37960
0,0,3,6,5,28432
0,0,3,6,4,13240
0,0,3,6,3,3640
0,0,3,6,2,512
0,0,3,6,1,24
0,0,3,5,10,6912
0,0,3,5,9,51456
0,0,3,5,8,162368
0,0,3,5,7,287232
0,0,3,5,6,315456
0,0,3,5,5,223872
0,0,3,5,4,103032
0,0,3,5,3,29784
0,0,3,5,2,4936
0,0,3,5,1,360
0,0,3,4,10,47616
0,0,3,4,9,309632
0,0,3,4,8,881792
0,0,3,4,7,1444160
0,0,3,4,6,1501152
0,0,3,4,5,1030392
0,0,3,4,4,470232
0,0,3,4,3,139672
0,0,3,4,2,25480
0,0,3,4,1,2512
0,0,3,4,0,96
0,0,3,3,10,165888
0,0,3,3,9,1010688
0,0,3,3,8,2723840
0,0,3,3,7,4268032
0,0,3,3,6,4296832
0,0,3,3,5,2897088
0,0,3,3,4,1320896
0,0,3,3,3,400544
0,0,3,3,2,76864
0,0,3,3,1,8352
0,0,3,3,0,384
0,0,3,2,10,313344
0,0,3,2,9,1846272
0,0,3,2,8,4830208
0,0,3,2,7,7387648
0,0,3,2,6,7313280
0,0,3,2,5,4894144
0,0,3,2,4,2240896
0,0,3,2,3,692544
0,0,3,2,2,138064
0,0,3,2,1,16000
0,0,3,2,0,816
0,0,3,1,10,307200
0,0,3,1,9,1779712
0,0,3,1,8,4586496
0,0,3,1,7,6930944
0,0,3,1,6,6807808
0,0,3,1,5,4545408
0,0,3,1,4,2090816
0,0,3,1,3,654688
0,0,3,1,2,133632
0,0,3,1,1,16064
0,0,3,1,0,864
0,0,3,0,10,122880
0,0,3,0,9,706560
0,0,3,0,8,1809408
0,0,3,0,7,2720256
0,0,3,0,6,2661120
0,0,3,0,5,1771392
0,0,3,0,4,813120
0,0,3,0,3,254304
0,0,3,0,2,51888
0,0,3,0,1,6240
0,0,3,0,0,336
0,0,2,8,8,28
0,0,2,8,7,140
0,0,2,8,6,284
0,0,2,8,5,296
0,0,2,8,4,164
0,0,2,8,3,44
0,0,2,8,2,4
0,0,2,7,9,384
0,0,2,7,8,2432
0,0,2,7,7,6416
0,0,2,7,6,9192
0,0,2,7,5,7800
0,0,2,7,4,4008
0,0,2,7,3,1224
0,0,2,7,2,208
0,0,2,7,1,16
0,0,2,6,10,1152
0,0,2,6,9,11904
0,0,2,6,8,45808
0,0,2,6,7,92992
0,0,2,6,6,113236
0,0,2,6,5,87260
0,0,2,6,4,43132
0,0,2,6,3,13436
0,0,2,6,2,2508
0,0,2,6,1,256
0,0,2,6,0,12
0,0,2,5,10,16896
0,0,2,5,9,124032
0,0,2,5,8,386560
0,0,2,5,7,679168
0,0,2,5,6,748160
0,0,2,5,5,540760
0,0,2,5,4,259448
0,0,2,5,3,81256
0,0,2,5,2,15760
0,0,2,5,1,1680
0,0,2,5,0,72
0,0,2,4,10,100608
0,0,2,4,9,639744
0,0,2,4,8,1784448
0,0,2,4,7,2877056
0,0,2,4,6,2970064
0,0,2,4,5,2050768
0,0,2,4,4,958224
0,0,2,4,3,298568
0,0,2,4,2,59156
0,0,2,4,1,6688
0,0,2,4,0,324
0,0,2,3,10,313344
0,0,2,3,9,1846272
0,0,2,3,8,4830208
0,0,2,3,7,7387648
0,0,2,3,6,7313280
0,0,2,3,5,4894144
0,0,2,3,4,2240896
0,0,2,3,3,692544
0,0,2,3,2,138064
0,0,2,3,1,16000
0,0,2,3,0,816
0,0,2,2,10,540672
0,0,2,2,9,3047424
0,0,2,2,8,7669248
0,0,2,2,7,11349504
0,0,2,2,6,10937472
0,0,2,2,5,7171584
0,0,2,2,4,3239712
0,0,2,2,3,995424
0,0,2,2,2,199032
0,0,2,2,1,23376
0,0,2,2,0,1224
0,0,2,1,10,491520
0,0,2,1,9,2697216
0,0,2,1,8,6626304
0,0,2,1,7,9601536
0,0,2,1,6,9090816
0,0,2,1,5,5878656
0,0,2,1,4,2630208
0,0,2,1,3,804192
0,0,2,1,2,160848
0,0,2,1,1,19008
0,0,2,1,0,1008
0,0,2,0,10,184320
0,0,2,0,9,995328
0,0,2,0,8,2408448
0,0,2,0,7,3440640
0,0,2,0,6,3214848
0,0,2,0,5,2053632
0,0,2,0,4,908544
0,0,2,0,3,274944
0,0,2,0,2,54480
0,0,2,0,1,6384
0,0,2,0,0,336
0,0,1,8,8,64
0,0,1,8,7,320
0,0,1,8,6,656
0,0,1,8,5,704
0,0,1,8,4,416
0,0,1,8,3,128
0,0,1,8,2,16
0,0,1,7,9,640
0,0,1,7,8,4096
0,0,1,7,7,10976
0,0,1,7,6,16128
0,0,1,7,5,14256
0,0,1,7,4,7800
0,0,1,7,3,2600
0,0,1,7,2,488
0,0,1,7,1,40
0,0,1,6,10,1536
0,0,1,6,9,16256
0,0,1,6,8,63552
0,0,1,6,7,131040
0,0,1,6,6,162800
0,0,1,6,5,129232
0,0,1,6,4,66872
0,0,1,6,3,22328
0,0,1,6,2,4592
0,0,1,6,1,520
0,0,1,6,0,24
0,0,1,5,10,19968
0,0,1,5,9,147456
0,0,1,5,8,462080
0,0,1,5,7,817920
0,0,1,5,6,911840
0,0,1,5,5,672064
0,0,1,5,4,332672
0,0,1,5,3,109408
0,0,1,5,2,22896
0,0,1,5,1,2752
0,0,1,5,0,144
0,0,1,4,10,107520
0,0,1,4,9,679424
0,0,1,4,8,1885184
0,0,1,4,7,3032064
0,0,1,4,6,3137216
0,0,1,4,5,2185952
0,0,1,4,4,1040352
0,0,1,4,3,334352
0,0,1,4,2,69512
0,0,1,4,1,8448
0,0,1,4,0,456
0,0,1,3,10,307200
0,0,1,3,9,1779712
0,0,1,3,8,4586496
0,0,1,3,7,6930944
0,0,1,3,6,6807808
0,0,1,3,5,4545408
0,0,1,3,4,2090816
0,0,1,3,3,654688
0,0,1,3,2,133632
0,0,1,3,1,16064
0,0,1,3,0,864
0,0,1,2,10,491520
0,0,1,2,9,2697216
0,0,1,2,8,6626304
0,0,1,2,7,9601536
0,0,1,2,6,9090816
0,0,1,2,5,5878656
0,0,1,2,4,2630208
0,0,1,2,3,804192
0,0,1,2,2,160848
0,0,1,2,1,19008
0,0,1,2,0,1008
0,0,1,1,10,417792
0,0,1,1,9,2211840
0,0,1,1,8,5259264
0,0,1,1,7,7397376
0,0,1,1,6,6816768
0,0,1,1,5,4300800
0,0,1,1,4,1881600
0,0,1,1,3,563712
0,0,1,1,2,110688
0,0,1,1,1,12864
0,0,1,1,0,672
0,0,1,0,10,147456
0,0,1,0,9,761856
0,0,1,0,8,1769472
0,0,1,0,7,2433024
0,0,1,0,6,2193408
0,0,1,0,5,1354752
0,0,1,0,4,580608
0,0,1,0,3,170496
0,0,1,0,2,32832
0,0,1,0,1,3744
0,0,1,0,0,192
0,0,0,8,8,48
0,0,0,8,7,240
0,0,0,8,6,492
0,0,0,8,5,528
0,0,0,8,4,312
0,0,0,8,3,96
0,0,0,8,2,12
0,0,0,7,9,384
0,0,0,7,8,2496
0,0,0,7,7,6816
0,0,0,7,6,10224
0,0,0,7,5,9216
0,0,0,7,4,5112
0,0,0,7,3,1704
0,0,0,7,2,312
0,0,0,7,1,24
0,0,0,6,10,768
0,0,0,6,9,8448
0,0,0,6,8,33792
0,0,0,6,7,71040
0,0,0,6,6,89904
0,0,0,6,5,72624
0,0,0,6,4,38136
0,0,0,6,3,12840
0,0,0,6,2,2628
0,0,0,6,1,288
0,0,0,6,0,12
0,0,0,5,10,9216
0,0,0,5,9,69120
0,0,0,5,8,219648
0,0,0,5,7,393984
0,0,0,5,6,444864
0,0,0,5,5,331872
0,0,0,5,4,166080
0,0,0,5,3,55104
0,0,0,5,2,11592
0,0,0,5,1,1392
0,0,0,5,0,72
0,0,0,4,10,46080
0,0,0,4,9,291840
0,0,0,4,8,812544
0,0,0,4,7,1312512
0,0,0,4,6,1364736
0,0,0,4,5,955968
0,0,0,4,4,457440
0,0,0,4,3,147792
0,0,0,4,2,30876
0,0,0,4,1,3768
0,0,0,4,0,204
0,0,0,3,10,122880
0,0,0,3,9,706560
0,0,0,3,8,1809408
0,0,0,3,7,2720256
0,0,0,3,6,2661120
0,0,0,3,5,1771392
0,0,0,3,4,813120
0,0,0,3,3,254304
0,0,0,3,2,51888
0,0,0,3,1,6240
0,0,0,3,0,336
0,0,0,2,10,184320
0,0,0,2,9,995328
0,0,0,2,8,2408448
0,0,0,2,7,3440640
0,0,0,2,6,3214848
0,0,0,2,5,2053632
0,0,0,2,4,908544
0,0,0,2,3,274944
0,0,0,2,2,54480
0,0,0,2,1,6384
0,0,0,2,0,336
0,0,0,1,10,147456
0,0,0,1,9,761856
0,0,0,1,8,1769472
0,0,0,1,7,2433024
0,0,0,1,6,2193408
0,0,0,1,5,1354752
0,0,0,1,4,580608
0,0,0,1,3,170496
0,0,0,1,2,32832
0,0,0,1,1,3744
0,0,0,1,0,192
0,0,0,0,10,49152
0,0,0,0,9,245760
0,0,0,0,8,552960
0,0,0,0,7,737280
0,0,0,0,6,645120
0,0,0,0,5,387072
0,0,0,0,4,161280
0,0,0,0,3,46080
0,0,0,0,2,8640
0,0,0,0,1,960
0,0,0,0,0,48

